Observation of the $B^0_s\rightarrow \chi_{c1}(3872)\pi^+\pi^-$ decay

The first observation of the $B^0_s \rightarrow \left( \chi_{c1}(3872) \rightarrow J/\psi\pi^+\pi^-\right) \pi^+ \pi^-$ decay is reported using proton-proton collision data, corresponding to integrated luminosities of 1, 2 and 6fb$^{-1}$, collected by the LHCb experiment at centre-of-mass energies of 7, 8 and 13TeV, respectively. The ratio of branching fractions relative to the $B^0_s \rightarrow \left( \psi(2S) \rightarrow J\psi\pi^+\pi^- \right) \pi^+ \pi^-$ decay is measured to be $$ \frac{ \mathcal{B} \left( B^0_s \rightarrow \chi_{c1}(3872) \pi^+\pi^-\right) \times \mathcal{B} \left( \chi_{c1}(3872) \rightarrow J\psi\pi^+\pi^-\right)} { \mathcal{B} \left( B^0_s \rightarrow \psi(2S) \pi^+ \pi^- \right) \times \mathcal{B} \left( \psi(2S) \rightarrow J\psi\pi^+\pi^-\right) } = \left( 6.8 \pm 1.1 \pm 0.2 \right) \times 10^{-2} , $$ where the first uncertainty is statistical and the second systematic. The mass spectrum of the $\pi^+\pi^-$ system recoiling against the $\chi_{c1}(3872)$ meson exhibits a large contribution from $B^0_s \rightarrow \chi_{c1}(3872) \left( f_0(980) \rightarrow \pi^+ \pi^-\right)$ decays.

==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Figure_1_1()
{
//=========Macro generated from canvas: canv/
//=========  (Fri Feb 17 12:21:58 2023) by ROOT version 6.26/04
   TCanvas *canv = new TCanvas("canv", "",10,32,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5.273976,-72.28916,5.490843,530.1205);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.12);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_1c9503f0__11 = new TH1D("frame_1c9503f0__11","A RooPlot of \"mBs_1\"",36,5.3,5.48);
   frame_1c9503f0__11->SetBinContent(1,384.4414);
   frame_1c9503f0__11->SetMinimum(0);
   frame_1c9503f0__11->SetMaximum(500);
   frame_1c9503f0__11->SetEntries(1);
   frame_1c9503f0__11->SetDirectory(0);
   frame_1c9503f0__11->SetStats(0);
   frame_1c9503f0__11->SetMarkerStyle(20);
   frame_1c9503f0__11->GetXaxis()->SetNdivisions(505);
   frame_1c9503f0__11->GetXaxis()->SetLabelFont(132);
   frame_1c9503f0__11->GetXaxis()->SetLabelOffset(0.015);
   frame_1c9503f0__11->GetXaxis()->SetLabelSize(0.05);
   frame_1c9503f0__11->GetXaxis()->SetTitleSize(-1);
   frame_1c9503f0__11->GetXaxis()->SetTitleOffset(1);
   frame_1c9503f0__11->GetXaxis()->SetTitleFont(132);
   frame_1c9503f0__11->GetYaxis()->SetNdivisions(3000505);
   frame_1c9503f0__11->GetYaxis()->SetLabelFont(132);
   frame_1c9503f0__11->GetYaxis()->SetLabelSize(0.05);
   frame_1c9503f0__11->GetYaxis()->SetTitleSize(0.05);
   frame_1c9503f0__11->GetYaxis()->SetTitleFont(132);
   frame_1c9503f0__11->GetZaxis()->SetLabelFont(132);
   frame_1c9503f0__11->GetZaxis()->SetLabelSize(0.05);
   frame_1c9503f0__11->GetZaxis()->SetTitleSize(0.05);
   frame_1c9503f0__11->GetZaxis()->SetTitleOffset(1);
   frame_1c9503f0__11->GetZaxis()->SetTitleFont(132);
   frame_1c9503f0__11->Draw("FUNC");
   
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fx26[42] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fy26[42] = {
   0,
   5.54973,
   5.54973,
   5.460442,
   5.371154,
   5.281867,
   5.192579,
   5.103291,
   5.014003,
   4.924715,
   4.835427,
   4.746139,
   4.656851,
   4.567563,
   4.478275,
   4.388987,
   4.299699,
   4.210412,
   4.121124,
   4.031836,
   3.942548,
   3.85326,
   3.763972,
   3.674684,
   3.585396,
   3.496108,
   3.40682,
   3.317532,
   3.228244,
   3.138957,
   3.049669,
   2.960381,
   2.871093,
   2.781805,
   2.692517,
   2.603229,
   2.513941,
   2.424653,
   2.335365,
   2.335365,
   2.335365,
   0};
   TGraph *graph = new TGraph(42,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fx26,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fy26);
   graph->SetName("fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26 = new TH1F("Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26","Projection of Fit2D psi",100,5.275994,5.504006);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->SetMaximum(6.104703);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->SetStats(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]26);
   
   graph->Draw("l");
   
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fx27[240] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.339375,
   5.34,
   5.340625,
   5.34125,
   5.341875,
   5.3425,
   5.343125,
   5.34375,
   5.344375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.347188,
   5.3475,
   5.347812,
   5.348125,
   5.348437,
   5.34875,
   5.349063,
   5.349375,
   5.349687,
   5.35,
   5.350312,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352656,
   5.352813,
   5.352969,
   5.353125,
   5.353281,
   5.353438,
   5.353594,
   5.35375,
   5.353906,
   5.354062,
   5.354219,
   5.354375,
   5.354531,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355937,
   5.35625,
   5.356563,
   5.356875,
   5.357188,
   5.3575,
   5.357812,
   5.358125,
   5.35875,
   5.359375,
   5.36,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362031,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365312,
   5.365469,
   5.365625,
   5.365781,
   5.365937,
   5.366094,
   5.36625,
   5.366406,
   5.366563,
   5.366719,
   5.366875,
   5.367031,
   5.367188,
   5.367344,
   5.3675,
   5.367656,
   5.367812,
   5.367969,
   5.368125,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371406,
   5.371562,
   5.371719,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.373125,
   5.373437,
   5.37375,
   5.374063,
   5.374375,
   5.375,
   5.375625,
   5.375937,
   5.37625,
   5.376563,
   5.376875,
   5.377187,
   5.3775,
   5.377812,
   5.378125,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380156,
   5.380313,
   5.380469,
   5.380625,
   5.380781,
   5.380937,
   5.381094,
   5.38125,
   5.381406,
   5.381562,
   5.381719,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384063,
   5.384375,
   5.384688,
   5.385,
   5.385312,
   5.385625,
   5.385938,
   5.38625,
   5.386563,
   5.386875,
   5.387187,
   5.3875,
   5.387813,
   5.388125,
   5.38875,
   5.389375,
   5.39,
   5.390625,
   5.39125,
   5.391875,
   5.3925,
   5.393125,
   5.39375,
   5.394375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fy27[240] = {
   0,
   0.01024464,
   0.01024464,
   0.01370652,
   0.01872839,
   0.02622059,
   0.03776948,
   0.04588954,
   0.05627048,
   0.06970084,
   0.08730597,
   0.09815862,
   0.1107215,
   0.1253246,
   0.1423736,
   0.1623711,
   0.1859429,
   0.2138743,
   0.2297751,
   0.2471571,
   0.2661873,
   0.2870546,
   0.3099736,
   0.3351885,
   0.3629776,
   0.3936593,
   0.4275984,
   0.4652141,
   0.5069892,
   0.5534818,
   0.6053383,
   0.6335083,
   0.6633103,
   0.6948578,
   0.7282737,
   0.7636909,
   0.8012533,
   0.8411173,
   0.8834521,
   0.928442,
   0.9762871,
   1.027205,
   1.081434,
   1.139231,
   1.200881,
   1.266691,
   1.337,
   1.412177,
   1.492628,
   1.534969,
   1.578799,
   1.624181,
   1.67118,
   1.719865,
   1.770309,
   1.822587,
   1.876779,
   1.93297,
   1.991247,
   2.051703,
   2.114436,
   2.179547,
   2.247146,
   2.387659,
   2.533005,
   2.683001,
   2.837439,
   2.996079,
   3.158646,
   3.324832,
   3.494294,
   3.666656,
   3.84151,
   4.018414,
   4.376461,
   4.736696,
   5.094622,
   5.271227,
   5.445434,
   5.616609,
   5.784115,
   5.947311,
   6.105558,
   6.182628,
   6.258224,
   6.332269,
   6.404686,
   6.4754,
   6.544336,
   6.611421,
   6.676584,
   6.739754,
   6.800863,
   6.859844,
   6.916633,
   6.971167,
   7.023385,
   7.073229,
   7.120643,
   7.165573,
   7.207969,
   7.247783,
   7.284968,
   7.319483,
   7.351287,
   7.380344,
   7.406621,
   7.430086,
   7.450713,
   7.468478,
   7.483359,
   7.49534,
   7.504406,
   7.510547,
   7.513755,
   7.514027,
   7.511363,
   7.505766,
   7.497241,
   7.4858,
   7.471456,
   7.454225,
   7.434127,
   7.411186,
   7.385428,
   7.356884,
   7.325587,
   7.291572,
   7.254879,
   7.215549,
   7.173629,
   7.129164,
   7.082207,
   7.03281,
   6.981027,
   6.926919,
   6.870543,
   6.811964,
   6.751244,
   6.688451,
   6.623652,
   6.556918,
   6.48832,
   6.417931,
   6.345824,
   6.272075,
   6.196761,
   6.041746,
   5.881407,
   5.716378,
   5.5473,
   5.374813,
   5.199554,
   5.022152,
   4.843224,
   4.483189,
   4.124046,
   3.946147,
   3.770023,
   3.596133,
   3.424904,
   3.256733,
   3.091982,
   2.930979,
   2.774019,
   2.621363,
   2.473238,
   2.329837,
   2.191323,
   2.057823,
   1.929438,
   1.867223,
   1.806916,
   1.748656,
   1.692371,
   1.637989,
   1.585443,
   1.534669,
   1.485603,
   1.438186,
   1.39236,
   1.348068,
   1.305256,
   1.22387,
   1.147807,
   1.076704,
   1.010223,
   0.9480485,
   0.8898888,
   0.8354727,
   0.784548,
   0.7368801,
   0.6922511,
   0.6504583,
   0.6113129,
   0.5746394,
   0.5402746,
   0.5080661,
   0.4778725,
   0.4495618,
   0.423011,
   0.3981057,
   0.3747392,
   0.3322308,
   0.2947678,
   0.261725,
   0.2325582,
   0.2067927,
   0.1840144,
   0.1638619,
   0.1460191,
   0.1302097,
   0.1161918,
   0.1037534,
   0.08289469,
   0.06640319,
   0.05332895,
   0.04293619,
   0.0346534,
   0.02803538,
   0.01847785,
   0.01228807,
   0.008242148,
   0.003799458,
   0.001805409,
   0.0008822849,
   0.0004425239,
   0.000227388,
   0.000119506,
   6.41449e-05,
   3.511592e-05,
   1.958343e-05,
   1.111314e-05,
   6.41076e-06,
   3.755834e-06,
   2.232847e-06,
   1.34595e-06,
   1.34595e-06,
   1.34595e-06,
   0};
   graph = new TGraph(240,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fx27,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fy27);
   graph->SetName("fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27 = new TH1F("Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27","Projection of Fit2D psi",240,5.275994,5.504006);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->SetMaximum(8.26543);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->SetStats(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]27);
   
   graph->Draw("l");
   
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fx28[42] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fy28[42] = {
   0,
   28.94923,
   28.94923,
   28.85769,
   28.76616,
   28.67462,
   28.58309,
   28.49155,
   28.40002,
   28.30848,
   28.21695,
   28.12541,
   28.03388,
   27.94234,
   27.85081,
   27.75927,
   27.66774,
   27.5762,
   27.48467,
   27.39313,
   27.3016,
   27.21006,
   27.11853,
   27.027,
   26.93546,
   26.84393,
   26.75239,
   26.66086,
   26.56932,
   26.47779,
   26.38625,
   26.29472,
   26.20318,
   26.11165,
   26.02011,
   25.92858,
   25.83704,
   25.74551,
   25.65397,
   25.65397,
   25.65397,
   0};
   graph = new TGraph(42,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fx28,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fy28);
   graph->SetName("fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28 = new TH1F("Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28","Projection of Fit2D psi",100,5.275994,5.504006);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->SetMaximum(31.84415);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->SetStats(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]28);
   
   graph->Draw("l");
   
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fx29[238] = {
   5.299995,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.339375,
   5.34,
   5.340625,
   5.34125,
   5.341875,
   5.3425,
   5.343125,
   5.34375,
   5.344375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.347188,
   5.3475,
   5.347812,
   5.348125,
   5.348437,
   5.34875,
   5.349063,
   5.349375,
   5.349687,
   5.35,
   5.350312,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352656,
   5.352813,
   5.352969,
   5.353125,
   5.353281,
   5.353438,
   5.353594,
   5.35375,
   5.353906,
   5.354062,
   5.354219,
   5.354375,
   5.354531,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355937,
   5.35625,
   5.356563,
   5.356875,
   5.357188,
   5.3575,
   5.357812,
   5.358125,
   5.35875,
   5.359375,
   5.36,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362031,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365312,
   5.365469,
   5.365625,
   5.365781,
   5.365937,
   5.366094,
   5.36625,
   5.366406,
   5.366563,
   5.366719,
   5.366875,
   5.367031,
   5.367188,
   5.367344,
   5.3675,
   5.367656,
   5.367812,
   5.367969,
   5.368125,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371406,
   5.371562,
   5.371719,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.373125,
   5.373437,
   5.37375,
   5.374063,
   5.374375,
   5.375,
   5.375625,
   5.375937,
   5.37625,
   5.376563,
   5.376875,
   5.377187,
   5.3775,
   5.377812,
   5.378125,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380156,
   5.380313,
   5.380469,
   5.380625,
   5.380781,
   5.380937,
   5.381094,
   5.38125,
   5.381406,
   5.381562,
   5.381719,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384063,
   5.384375,
   5.384688,
   5.385,
   5.385312,
   5.385625,
   5.385938,
   5.38625,
   5.386563,
   5.386875,
   5.387187,
   5.3875,
   5.387813,
   5.388125,
   5.38875,
   5.389375,
   5.39,
   5.390625,
   5.39125,
   5.391875,
   5.3925,
   5.393125,
   5.39375,
   5.394375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.480005};
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fy29[238] = {
   0,
   0.4076688,
   0.545429,
   0.7452663,
   1.043406,
   1.502976,
   1.8261,
   2.239193,
   2.773633,
   3.4742,
   3.906064,
   4.405985,
   4.987089,
   5.665529,
   6.461296,
   7.3993,
   8.510782,
   9.143528,
   9.83522,
   10.5925,
   11.42288,
   12.3349,
   13.33829,
   14.44411,
   15.66504,
   17.01559,
   18.51244,
   20.17482,
   22.02492,
   24.08847,
   25.20944,
   26.39537,
   27.65075,
   28.98048,
   30.38985,
   31.88459,
   33.47091,
   35.15556,
   36.94586,
   38.84977,
   40.87598,
   43.03391,
   45.33388,
   47.78712,
   50.40593,
   53.20375,
   56.1953,
   59.39673,
   61.08163,
   62.82578,
   64.63167,
   66.50191,
   68.43926,
   70.44658,
   72.52691,
   74.68341,
   76.91943,
   79.23847,
   81.64422,
   84.14056,
   86.73157,
   89.42155,
   95.01306,
   100.7969,
   106.7657,
   112.9113,
   119.2241,
   125.6932,
   132.3063,
   139.0498,
   145.9087,
   152.8667,
   159.9063,
   174.1542,
   188.4892,
   202.7323,
   209.76,
   216.6923,
   223.5039,
   230.1695,
   236.6637,
   242.9609,
   246.0277,
   249.036,
   251.9824,
   254.8642,
   257.6781,
   260.4213,
   263.0908,
   265.6839,
   268.1977,
   270.6294,
   272.9765,
   275.2363,
   277.4064,
   279.4843,
   281.4678,
   283.3545,
   285.1425,
   286.8295,
   288.4139,
   289.8936,
   291.267,
   292.5326,
   293.6889,
   294.7346,
   295.6683,
   296.4891,
   297.1961,
   297.7882,
   298.265,
   298.6258,
   298.8701,
   298.9978,
   299.0086,
   298.9026,
   298.6799,
   298.3407,
   297.8854,
   297.3146,
   296.6289,
   295.8291,
   294.9162,
   293.8912,
   292.7554,
   291.5099,
   290.1564,
   288.6962,
   287.1312,
   285.463,
   283.6936,
   281.825,
   279.8593,
   277.7988,
   275.6456,
   273.4022,
   271.0711,
   268.6549,
   266.1561,
   263.5776,
   260.922,
   258.1923,
   255.3912,
   252.5218,
   249.5871,
   246.5901,
   240.4216,
   234.0411,
   227.4741,
   220.7459,
   213.8821,
   206.9079,
   199.8485,
   192.7283,
   178.4013,
   164.1098,
   157.0306,
   150.022,
   143.1023,
   136.2886,
   129.5965,
   123.0404,
   116.6336,
   110.3876,
   104.3129,
   98.41851,
   92.71213,
   87.20016,
   81.88776,
   76.77887,
   74.30312,
   71.90332,
   69.58497,
   67.34516,
   65.18112,
   63.09016,
   61.06968,
   59.1172,
   57.23031,
   55.40672,
   53.64418,
   51.94057,
   48.70192,
   45.67514,
   42.84572,
   40.2002,
   37.72606,
   35.41169,
   33.24629,
   31.21982,
   29.32296,
   27.54702,
   25.88394,
   24.32621,
   22.86685,
   21.49936,
   20.21767,
   19.01617,
   17.88959,
   16.83304,
   15.84198,
   14.91214,
   13.22059,
   11.72981,
   10.41493,
   9.254279,
   8.228981,
   7.322557,
   6.52062,
   5.810596,
   5.181487,
   4.623667,
   4.128701,
   3.298661,
   2.642408,
   2.12214,
   1.708577,
   1.378976,
   1.115623,
   0.7352962,
   0.4889842,
   0.327983,
   0.1511933,
   0.07184333,
   0.03510911,
   0.01760953,
   0.009048539,
   0.00475555,
   0.002552543,
   0.001397382,
   0.0007792912,
   0.0004422294,
   0.0002551059,
   0.0001494573,
   8.885256e-05,
   5.35599e-05,
   5.35599e-05,
   0};
   graph = new TGraph(238,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fx29,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fy29);
   graph->SetName("fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]");
   graph->SetTitle("Projection of Fit2D psi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29 = new TH1F("Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29","Projection of Fit2D psi",238,5.281994,5.498006);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->SetMaximum(328.9095);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->SetStats(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]29);
   
   graph->Draw("fl");
   
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fx30[239] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.339375,
   5.34,
   5.340625,
   5.34125,
   5.341875,
   5.3425,
   5.343125,
   5.34375,
   5.344375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.347188,
   5.3475,
   5.347812,
   5.348125,
   5.348437,
   5.34875,
   5.349063,
   5.349375,
   5.349687,
   5.35,
   5.350312,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352656,
   5.352813,
   5.352969,
   5.353125,
   5.353281,
   5.353438,
   5.353594,
   5.35375,
   5.353906,
   5.354062,
   5.354219,
   5.354375,
   5.354531,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355937,
   5.35625,
   5.356563,
   5.356875,
   5.357188,
   5.3575,
   5.357812,
   5.358125,
   5.35875,
   5.359375,
   5.36,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365312,
   5.365469,
   5.365625,
   5.365781,
   5.365937,
   5.366094,
   5.36625,
   5.366406,
   5.366563,
   5.366719,
   5.366875,
   5.367031,
   5.367188,
   5.367344,
   5.3675,
   5.367656,
   5.367812,
   5.367969,
   5.368125,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371406,
   5.371562,
   5.371719,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.373125,
   5.373437,
   5.37375,
   5.374063,
   5.374375,
   5.375,
   5.375625,
   5.375937,
   5.37625,
   5.376563,
   5.376875,
   5.377187,
   5.3775,
   5.377812,
   5.378125,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380156,
   5.380313,
   5.380469,
   5.380625,
   5.380781,
   5.380937,
   5.381094,
   5.38125,
   5.381406,
   5.381562,
   5.381719,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384063,
   5.384375,
   5.384688,
   5.385,
   5.385312,
   5.385625,
   5.385938,
   5.38625,
   5.386563,
   5.386875,
   5.387187,
   5.3875,
   5.387813,
   5.388125,
   5.38875,
   5.389375,
   5.39,
   5.390625,
   5.39125,
   5.391875,
   5.3925,
   5.393125,
   5.39375,
   5.394375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fy30[239] = {
   0,
   34.91687,
   34.91687,
   34.87727,
   34.90131,
   35.02611,
   35.31641,
   35.55724,
   35.89031,
   36.34777,
   36.97553,
   37.37304,
   37.84032,
   38.39082,
   39.0411,
   39.81166,
   40.72803,
   41.82224,
   42.44828,
   43.13475,
   43.88845,
   44.7171,
   45.62944,
   46.63544,
   47.74645,
   48.97546,
   50.33734,
   51.84921,
   53.53076,
   55.40474,
   57.49755,
   58.63539,
   59.83982,
   61.11544,
   62.46729,
   63.90078,
   65.42178,
   67.03666,
   68.75234,
   70.57633,
   72.51679,
   74.58261,
   76.78347,
   79.12994,
   81.63353,
   84.30684,
   87.16367,
   90.2191,
   93.48968,
   95.21127,
   96.99359,
   98.83921,
   100.7508,
   102.7312,
   104.7833,
   106.9103,
   109.1153,
   111.4019,
   113.7735,
   116.2341,
   118.7875,
   121.438,
   124.1899,
   129.9106,
   135.8285,
   141.936,
   148.2248,
   154.6849,
   161.3053,
   168.0733,
   174.9749,
   181.9948,
   189.1164,
   196.3216,
   210.905,
   225.5776,
   240.156,
   247.349,
   254.4442,
   261.4157,
   268.2375,
   274.8836,
   281.3277,
   287.5441,
   290.559,
   293.5075,
   296.3865,
   299.193,
   301.924,
   304.5765,
   307.1478,
   309.635,
   312.0354,
   314.3464,
   316.5654,
   318.6899,
   320.7175,
   322.646,
   324.4732,
   326.1971,
   327.8155,
   329.3268,
   330.7291,
   332.0209,
   333.2006,
   334.2668,
   335.2184,
   336.0542,
   336.7732,
   337.3746,
   337.8577,
   338.2219,
   338.4668,
   338.592,
   338.5975,
   338.4831,
   338.2491,
   337.8958,
   337.4234,
   336.8326,
   336.124,
   335.2985,
   334.357,
   333.3006,
   332.1306,
   330.8482,
   329.4549,
   327.9524,
   326.3424,
   324.6267,
   322.8072,
   320.886,
   318.8652,
   316.7472,
   314.5343,
   312.2289,
   309.8336,
   307.351,
   304.7838,
   302.1348,
   299.4068,
   296.6028,
   293.7257,
   290.7786,
   287.7645,
   284.6865,
   278.3516,
   271.7995,
   265.0562,
   258.1476,
   251.1,
   243.9393,
   236.6911,
   229.3808,
   214.6711,
   199.9978,
   192.7294,
   185.5334,
   178.4286,
   171.4323,
   164.5607,
   157.8286,
   151.2495,
   144.8352,
   138.5966,
   132.5428,
   126.6817,
   121.0199,
   115.5627,
   110.3141,
   107.7705,
   105.3047,
   102.9225,
   100.6207,
   98.39665,
   96.24749,
   94.17058,
   92.16339,
   90.22343,
   88.34836,
   86.53589,
   84.78381,
   81.45247,
   78.33833,
   75.42651,
   72.7032,
   70.15559,
   67.77176,
   65.54064,
   63.45194,
   61.49611,
   59.66424,
   57.94807,
   56.33989,
   54.83256,
   53.4194,
   52.0942,
   50.8512,
   49.68501,
   48.59061,
   47.56334,
   46.59884,
   44.84218,
   43.29133,
   41.9208,
   40.70838,
   39.63472,
   38.68291,
   37.83822,
   37.08775,
   36.42023,
   35.82579,
   35.29578,
   34.39967,
   33.68172,
   33.10318,
   32.63401,
   32.25093,
   31.93575,
   31.45545,
   31.11254,
   30.85708,
   30.49503,
   30.23286,
   30.01438,
   29.81562,
   29.62602,
   29.4408,
   29.25771,
   29.07571,
   28.89425,
   28.71308,
   28.53207,
   28.35114,
   28.17025,
   27.98939,
   27.98939,
   27.98939,
   0};
   graph = new TGraph(239,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fx30,fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fy30);
   graph->SetName("fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30 = new TH1F("Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30","Projection of Fit2D psi",239,5.275994,5.504006);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->SetMaximum(372.4572);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->SetStats(0);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmpsi_1oRaux2_rng2_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mpsi_1|aux2_rng2_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]30);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fx3006[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fy3006[36] = {
   46,
   41,
   25,
   43,
   39,
   37,
   32,
   29,
   39,
   59,
   95,
   182,
   289,
   347,
   259,
   155,
   82,
   53,
   51,
   30,
   34,
   30,
   26,
   37,
   30,
   30,
   34,
   31,
   28,
   25,
   24,
   24,
   35,
   30,
   30,
   25};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_felx3006[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fely3006[36] = {
   6.757581,
   6.376898,
   4.966335,
   6.531834,
   6.218102,
   6.055143,
   5.627135,
   5.353932,
   6.218102,
   7.659312,
   9.729612,
   13,
   16.50735,
   18.13465,
   15.60124,
   11.95994,
   9.036884,
   7.257065,
   7.117933,
   5.446522,
   5.802128,
   5.446522,
   5.066015,
   6.055143,
   5.446522,
   5.446522,
   5.802128,
   5.537565,
   5.259711,
   4.966335,
   4.864612,
   4.864612,
   5.887675,
   5.446522,
   5.446522,
   4.966335};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fehx3006[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fehy3006[36] = {
   7.831489,
   7.455185,
   6.066589,
   7.608278,
   7.298372,
   7.137555,
   6.715753,
   6.44702,
   7.298372,
   8.724565,
   10.78102,
   14,
   17.50735,
   19.13465,
   16.60124,
   12.95994,
   10.09222,
   8.325916,
   8.188122,
   6.538046,
   6.888101,
   6.538046,
   6.164324,
   7.137555,
   6.538046,
   6.538046,
   6.888101,
   6.627601,
   6.354446,
   6.066589,
   5.966932,
   5.966932,
   6.97241,
   6.538046,
   6.538046,
   6.066589};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fx3006,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fy3006,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_felx3006,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fehx3006,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fely3006,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]_fehy3006);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]");
   grae->SetTitle("Histogram of ds_1000_plot__mBs_1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006","Histogram of ds_1000_plot__mBs_1",100,5.282,5.498);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->SetMinimum(17.22185);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->SetMaximum(400.8346);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_N]_Cut[sample==sample::N]3006);
   
   grae->Draw("zp");
   
   TH1D *frame_1c9503f0__12 = new TH1D("frame_1c9503f0__12","A RooPlot of \"mBs_1\"",36,5.3,5.48);
   frame_1c9503f0__12->SetBinContent(1,384.4414);
   frame_1c9503f0__12->SetMinimum(0);
   frame_1c9503f0__12->SetMaximum(500);
   frame_1c9503f0__12->SetEntries(1);
   frame_1c9503f0__12->SetDirectory(0);
   frame_1c9503f0__12->SetStats(0);
   frame_1c9503f0__12->SetMarkerStyle(20);
   frame_1c9503f0__12->GetXaxis()->SetNdivisions(505);
   frame_1c9503f0__12->GetXaxis()->SetLabelFont(132);
   frame_1c9503f0__12->GetXaxis()->SetLabelOffset(0.015);
   frame_1c9503f0__12->GetXaxis()->SetLabelSize(0.05);
   frame_1c9503f0__12->GetXaxis()->SetTitleSize(-1);
   frame_1c9503f0__12->GetXaxis()->SetTitleOffset(1);
   frame_1c9503f0__12->GetXaxis()->SetTitleFont(132);
   frame_1c9503f0__12->GetYaxis()->SetNdivisions(3000505);
   frame_1c9503f0__12->GetYaxis()->SetLabelFont(132);
   frame_1c9503f0__12->GetYaxis()->SetLabelSize(0.05);
   frame_1c9503f0__12->GetYaxis()->SetTitleSize(0.05);
   frame_1c9503f0__12->GetYaxis()->SetTitleFont(132);
   frame_1c9503f0__12->GetZaxis()->SetLabelFont(132);
   frame_1c9503f0__12->GetZaxis()->SetLabelSize(0.05);
   frame_1c9503f0__12->GetZaxis()->SetTitleSize(0.05);
   frame_1c9503f0__12->GetZaxis()->SetTitleOffset(1);
   frame_1c9503f0__12->GetZaxis()->SetTitleFont(132);
   frame_1c9503f0__12->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Figure_1_3()
{
//=========Macro generated from canvas: canv/
//=========  (Fri Feb 17 12:20:05 2023) by ROOT version 6.26/04
   TCanvas *canv = new TCanvas("canv", "",10,32,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(3.665663,-43.37349,3.701807,318.0723);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.12);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_56094670__5 = new TH1D("frame_56094670__5","A RooPlot of \"mpsi_1\"",30,3.67,3.7);
   frame_56094670__5->SetBinContent(1,253.6187);
   frame_56094670__5->SetMinimum(0);
   frame_56094670__5->SetMaximum(300);
   frame_56094670__5->SetEntries(1);
   frame_56094670__5->SetDirectory(0);
   frame_56094670__5->SetStats(0);
   frame_56094670__5->SetMarkerStyle(20);
   frame_56094670__5->GetXaxis()->SetNdivisions(505);
   frame_56094670__5->GetXaxis()->SetLabelFont(132);
   frame_56094670__5->GetXaxis()->SetLabelOffset(0.015);
   frame_56094670__5->GetXaxis()->SetLabelSize(0.05);
   frame_56094670__5->GetXaxis()->SetTitleSize(-1);
   frame_56094670__5->GetXaxis()->SetTitleOffset(1);
   frame_56094670__5->GetXaxis()->SetTitleFont(132);
   frame_56094670__5->GetYaxis()->SetNdivisions(3000505);
   frame_56094670__5->GetYaxis()->SetLabelFont(132);
   frame_56094670__5->GetYaxis()->SetLabelSize(0.05);
   frame_56094670__5->GetYaxis()->SetTitleSize(0.05);
   frame_56094670__5->GetYaxis()->SetTitleFont(132);
   frame_56094670__5->GetZaxis()->SetLabelFont(132);
   frame_56094670__5->GetZaxis()->SetLabelSize(0.05);
   frame_56094670__5->GetZaxis()->SetTitleSize(0.05);
   frame_56094670__5->GetZaxis()->SetTitleOffset(1);
   frame_56094670__5->GetZaxis()->SetTitleFont(132);
   frame_56094670__5->Draw("FUNC");
   
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fx11[36] = {
   3.668999,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.68,
   3.681,
   3.682,
   3.683,
   3.684,
   3.685,
   3.686,
   3.687,
   3.688,
   3.689,
   3.69,
   3.691,
   3.692,
   3.693,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701001};
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fy11[36] = {
   0,
   1.81683,
   1.81683,
   1.83467,
   1.852605,
   1.870635,
   1.888761,
   1.906981,
   1.925297,
   1.943708,
   1.962213,
   1.980814,
   1.99951,
   2.0183,
   2.037186,
   2.056166,
   2.07524,
   2.09441,
   2.113674,
   2.133033,
   2.152486,
   2.172034,
   2.191676,
   2.211412,
   2.231243,
   2.251168,
   2.271187,
   2.2913,
   2.311507,
   2.331808,
   2.352203,
   2.372691,
   2.393273,
   2.393273,
   2.393273,
   0};
   TGraph *graph = new TGraph(36,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fx11,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]_fy11);
   graph->SetName("fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11 = new TH1F("Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11","Projection of Fit2D psi",100,3.665799,3.704201);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->SetMaximum(2.632601);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->SetStats(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBeps2_QYWfytcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[eps2_QYWfyt]11);
   
   graph->Draw("l");
   
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fx12[36] = {
   3.668999,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.68,
   3.681,
   3.682,
   3.683,
   3.684,
   3.685,
   3.686,
   3.687,
   3.688,
   3.689,
   3.69,
   3.691,
   3.692,
   3.693,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701001};
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fy12[36] = {
   0,
   2.835557,
   2.835557,
   2.79259,
   2.74901,
   2.704817,
   2.660009,
   2.614586,
   2.568547,
   2.521891,
   2.474617,
   2.426723,
   2.378209,
   2.329074,
   2.279318,
   2.228939,
   2.177936,
   2.126308,
   2.074055,
   2.021177,
   1.967671,
   1.913538,
   1.858776,
   1.803386,
   1.747365,
   1.690714,
   1.633432,
   1.575518,
   1.516972,
   1.457793,
   1.397979,
   1.337532,
   1.27645,
   1.27645,
   1.27645,
   0};
   graph = new TGraph(36,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fx12,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]_fy12);
   graph->SetName("fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12 = new TH1F("Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12","Projection of Fit2D psi",100,3.665799,3.704201);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->SetMaximum(3.119113);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->SetStats(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPnr_psicP_SB_psi_NcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(nr_psi)_SB_psi_N]12);
   
   graph->Draw("l");
   
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fx13[218] = {
   3.668999,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.67625,
   3.6765,
   3.67675,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.678875,
   3.679,
   3.679125,
   3.67925,
   3.679375,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.681188,
   3.68125,
   3.681312,
   3.681375,
   3.681437,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.687938,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.6885,
   3.68875,
   3.688875,
   3.689,
   3.689125,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.690688,
   3.69075,
   3.690813,
   3.690875,
   3.690938,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.693375,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.69575,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701001};
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fy13[218] = {
   0,
   0.06843167,
   0.06843167,
   0.08006552,
   0.1024063,
   0.1390854,
   0.1647819,
   0.1969986,
   0.2374305,
   0.288294,
   0.3524841,
   0.4337868,
   0.4823503,
   0.5371639,
   0.5990941,
   0.6691357,
   0.7484316,
   0.8382958,
   0.9402402,
   1.056006,
   1.1876,
   1.337336,
   1.507885,
   1.601911,
   1.702333,
   1.809612,
   1.924245,
   2.046764,
   2.177744,
   2.317801,
   2.467601,
   2.627856,
   2.799336,
   2.982869,
   3.179342,
   3.389715,
   3.615017,
   3.856354,
   4.114917,
   4.391987,
   4.688935,
   5.007239,
   5.174888,
   5.348477,
   5.528221,
   5.714342,
   5.907071,
   6.106644,
   6.313305,
   6.527308,
   6.748911,
   6.97838,
   7.21599,
   7.462019,
   7.716753,
   7.980481,
   8.253496,
   8.53609,
   8.828554,
   9.131171,
   9.44421,
   9.767914,
   10.10248,
   10.44805,
   10.80462,
   11.17201,
   11.54971,
   11.93687,
   12.33243,
   12.73543,
   13.14509,
   13.56079,
   14.40809,
   15.27318,
   16.15203,
   17.04045,
   18.82822,
   19.71814,
   20.59881,
   21.46509,
   22.31172,
   22.72602,
   23.13341,
   23.53323,
   23.92483,
   24.30755,
   24.68074,
   25.04376,
   25.39598,
   25.73678,
   26.06557,
   26.38174,
   26.68473,
   26.974,
   27.249,
   27.50923,
   27.7542,
   27.98346,
   28.19657,
   28.39314,
   28.57277,
   28.73514,
   28.87993,
   29.00686,
   29.11569,
   29.2062,
   29.27822,
   29.3316,
   29.36625,
   29.38211,
   29.37912,
   29.35732,
   29.31673,
   29.25743,
   29.17956,
   29.08325,
   28.96869,
   28.83611,
   28.68577,
   28.51796,
   28.33299,
   28.13123,
   27.91306,
   27.67889,
   27.42917,
   27.16436,
   26.88495,
   26.59147,
   26.28445,
   25.96444,
   25.63204,
   25.28782,
   24.9324,
   24.5664,
   24.19045,
   23.8052,
   23.4113,
   23.0094,
   22.60016,
   22.18425,
   21.76233,
   20.90313,
   20.02781,
   19.14157,
   18.24944,
   16.46685,
   15.58551,
   14.71654,
   13.86402,
   13.03203,
   12.62511,
   12.22512,
   11.83292,
   11.44953,
   11.07596,
   10.71294,
   10.36081,
   10.01967,
   9.689458,
   9.370007,
   9.061099,
   8.762482,
   8.473882,
   8.195013,
   7.925585,
   7.665308,
   7.413891,
   7.171047,
   6.936496,
   6.709961,
   6.491173,
   6.279869,
   6.075794,
   5.8787,
   5.688346,
   5.504499,
   5.326932,
   5.155428,
   4.829768,
   4.525908,
   4.242348,
   3.977687,
   3.730622,
   3.499939,
   3.284508,
   3.083279,
   2.895276,
   2.71959,
   2.555378,
   2.401854,
   2.258289,
   2.124005,
   1.998372,
   1.880804,
   1.770755,
   1.667719,
   1.571226,
   1.480836,
   1.316764,
   1.17257,
   1.045713,
   0.9339908,
   0.8354909,
   0.7485545,
   0.6717395,
   0.6037918,
   0.5436197,
   0.4902722,
   0.4008391,
   0.3300409,
   0.2737092,
   0.2286428,
   0.1923742,
   0.1630175,
   0.1196814,
   0.1196814,
   0.1196814,
   0};
   graph = new TGraph(218,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fx13,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]_fy13);
   graph->SetName("fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13 = new TH1F("Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13","Projection of Fit2D psi",218,3.665799,3.704201);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->SetMaximum(32.32032);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->SetStats(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBkg1X_BS_psi_NcPmUoPsig_psicPcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bkg1X_BS_psi_N)*(sig_psi)]13);
   
   graph->Draw("l");
   
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fx14[216] = {
   3.669999,
   3.67,
   3.671,
   3.672,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.67625,
   3.6765,
   3.67675,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.678875,
   3.679,
   3.679125,
   3.67925,
   3.679375,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.681188,
   3.68125,
   3.681312,
   3.681375,
   3.681437,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.687938,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.6885,
   3.68875,
   3.688875,
   3.689,
   3.689125,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.690688,
   3.69075,
   3.690813,
   3.690875,
   3.690938,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.693375,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.69575,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.7,
   3.7,
   3.700001};
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fy14[216] = {
   0,
   0.4184088,
   0.4895412,
   0.6261387,
   0.8504042,
   1.007519,
   1.2045,
   1.451711,
   1.762704,
   2.155178,
   2.652284,
   2.949214,
   3.284358,
   3.663015,
   4.091268,
   4.576103,
   5.125556,
   5.748871,
   6.456693,
   7.261291,
   8.176816,
   9.219599,
   9.794497,
   10.4085,
   11.06444,
   11.76533,
   12.51444,
   13.31529,
   14.17163,
   15.08755,
   16.06739,
   17.11586,
   18.23803,
   19.43932,
   20.72559,
   22.10314,
   23.57874,
   25.15966,
   26.85374,
   28.66936,
   30.61554,
   31.64059,
   32.70196,
   33.80096,
   34.93896,
   36.11735,
   37.33759,
   38.60117,
   39.90964,
   41.26458,
   42.66761,
   44.12042,
   45.6247,
   47.18221,
   48.79471,
   50.46399,
   52.19185,
   53.98005,
   55.83033,
   57.74433,
   59.72354,
   61.76918,
   63.88205,
   66.06222,
   68.30853,
   70.61791,
   72.98509,
   75.40365,
   77.86769,
   80.37248,
   82.91416,
   88.09474,
   93.38416,
   98.75767,
   104.1897,
   115.1206,
   120.5618,
   125.9464,
   131.2431,
   136.4196,
   138.9527,
   141.4436,
   143.8882,
   146.2826,
   148.6226,
   150.9044,
   153.124,
   155.2776,
   157.3613,
   159.3716,
   161.3047,
   163.1573,
   164.9259,
   166.6074,
   168.1985,
   169.6963,
   171.0981,
   172.4011,
   173.6029,
   174.7013,
   175.6941,
   176.5793,
   177.3554,
   178.0208,
   178.5742,
   179.0145,
   179.341,
   179.5528,
   179.6497,
   179.6315,
   179.4982,
   179.25,
   178.8875,
   178.4113,
   177.8224,
   177.122,
   176.3114,
   175.3922,
   174.3661,
   173.2352,
   172.0016,
   170.6676,
   169.2358,
   167.709,
   166.0899,
   164.3815,
   162.5871,
   160.7099,
   158.7533,
   156.7209,
   154.6162,
   152.4431,
   150.2053,
   147.9066,
   145.5511,
   143.1427,
   140.6854,
   138.1832,
   135.6402,
   133.0605,
   127.8071,
   122.4552,
   117.0365,
   111.5818,
   100.6825,
   95.2938,
   89.98071,
   84.7682,
   79.68119,
   77.19317,
   74.74753,
   72.34949,
   70.00535,
   67.72128,
   65.50166,
   63.34865,
   61.26285,
   59.24384,
   57.29063,
   55.40189,
   53.57607,
   51.81149,
   50.10642,
   48.45907,
   46.86766,
   45.33043,
   43.84563,
   42.41152,
   41.02643,
   39.6887,
   38.39673,
   37.14897,
   35.94388,
   34.78001,
   33.65592,
   32.57023,
   31.52161,
   29.53044,
   27.67257,
   25.93881,
   24.3206,
   22.80998,
   21.39952,
   20.08233,
   18.85196,
   17.70246,
   16.62827,
   15.62424,
   14.68555,
   13.80776,
   12.98671,
   12.21856,
   11.49972,
   10.82685,
   10.19687,
   9.606878,
   9.05421,
   8.051032,
   7.169395,
   6.393761,
   5.71066,
   5.108406,
   4.576855,
   4.107188,
   3.691738,
   3.323831,
   2.997651,
   2.450833,
   2.017955,
   1.673528,
   1.397981,
   1.176225,
   0.996731,
   0.7317626,
   0.7317626,
   0};
   graph = new TGraph(216,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fx14,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]_fy14);
   graph->SetName("fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]");
   graph->SetTitle("Projection of Fit2D psi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14 = new TH1F("Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14","Projection of Fit2D psi",216,3.666999,3.703001);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->SetMaximum(197.6147);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->SetStats(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB_CompoBoPBpsicPmUoPsig_psicP_SS_psi_NcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_Comp[(Bpsi)*(sig_psi)_SS_psi_N]14);
   
   graph->Draw("fl");
   
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fx15[218] = {
   3.668999,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.67625,
   3.6765,
   3.67675,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.678875,
   3.679,
   3.679125,
   3.67925,
   3.679375,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.681188,
   3.68125,
   3.681312,
   3.681375,
   3.681437,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.687938,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.6885,
   3.68875,
   3.688875,
   3.689,
   3.689125,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.690688,
   3.69075,
   3.690813,
   3.690875,
   3.690938,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.693375,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.69575,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701001};
   Double_t fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fy15[218] = {
   0,
   5.139228,
   5.139228,
   5.196866,
   5.33016,
   5.564941,
   5.734477,
   5.950268,
   6.224376,
   6.572565,
   7.015433,
   7.579915,
   7.918396,
   8.301309,
   8.734819,
   9.226002,
   9.782991,
   10.41513,
   11.13318,
   11.94953,
   12.87845,
   13.9364,
   15.14239,
   15.80764,
   16.51837,
   17.27789,
   18.08971,
   18.95762,
   19.88572,
   20.8784,
   21.94037,
   23.07672,
   24.29292,
   25.59485,
   26.98884,
   28.48171,
   30.08077,
   31.79391,
   33.62959,
   35.59692,
   37.70567,
   39.96633,
   41.15711,
   42.39014,
   43.66697,
   44.98916,
   46.35835,
   47.77624,
   49.24455,
   50.76509,
   52.33969,
   53.97026,
   55.65874,
   57.40711,
   59.21741,
   61.0917,
   63.03205,
   65.04055,
   67.11926,
   69.2702,
   71.49529,
   73.79624,
   76.17449,
   78.63097,
   81.16575,
   83.77747,
   86.46259,
   89.21497,
   92.02711,
   94.89217,
   97.80466,
   100.7601,
   106.784,
   112.9345,
   119.1829,
   125.4993,
   138.21,
   144.5371,
   150.7984,
   156.9573,
   162.9764,
   165.9218,
   168.8181,
   171.6605,
   174.4444,
   177.1652,
   179.8181,
   182.3987,
   184.9024,
   187.3249,
   189.6619,
   191.9092,
   194.0628,
   196.1186,
   198.073,
   199.9223,
   201.663,
   203.292,
   204.8061,
   206.2024,
   207.4784,
   208.6314,
   209.6594,
   210.5604,
   211.3325,
   211.9744,
   212.4846,
   212.8624,
   213.1068,
   213.2175,
   213.1942,
   213.037,
   212.7461,
   212.3222,
   211.7661,
   211.0788,
   210.2617,
   209.3165,
   208.2448,
   207.0488,
   205.7308,
   204.2933,
   202.7391,
   201.0711,
   199.2924,
   197.4063,
   195.4164,
   193.3264,
   191.1401,
   188.8614,
   186.4944,
   184.0434,
   181.5128,
   178.9068,
   176.2301,
   173.4872,
   170.6827,
   167.8213,
   164.9078,
   161.9468,
   158.943,
   152.8261,
   146.5946,
   140.2853,
   133.9342,
   121.2436,
   114.9692,
   108.7828,
   102.7134,
   96.79007,
   93.89294,
   91.04512,
   88.25268,
   85.52296,
   82.86313,
   80.27828,
   77.77095,
   75.3418,
   72.99037,
   70.71551,
   68.51565,
   66.389,
   64.33361,
   62.34745,
   60.42846,
   58.57456,
   56.78369,
   55.05382,
   53.38294,
   51.76908,
   50.21033,
   48.70483,
   47.25076,
   45.84634,
   44.48988,
   43.1797,
   41.91421,
   40.69184,
   38.37051,
   36.20428,
   34.18244,
   32.29506,
   30.53285,
   28.88717,
   27.34999,
   25.91385,
   24.57178,
   23.31734,
   22.14451,
   21.04772,
   20.02176,
   19.06183,
   18.16343,
   17.3224,
   16.53486,
   15.7972,
   15.10608,
   14.45836,
   13.28178,
   12.24658,
   11.33469,
   10.53044,
   9.820216,
   9.192228,
   8.636212,
   8.143246,
   7.705565,
   7.316402,
   6.66078,
   6.137596,
   5.717196,
   5.376806,
   5.09887,
   4.869972,
   4.521167,
   4.521167,
   4.521167,
   0};
   graph = new TGraph(218,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fx15,fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]_fy15);
   graph->SetName("fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]");
   graph->SetTitle("Projection of Fit2D psi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15 = new TH1F("Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15","Projection of Fit2D psi",218,3.665799,3.704201);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->SetMinimum(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->SetMaximum(234.5392);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->SetDirectory(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->SetStats(0);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->SetMarkerStyle(20);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_psi_N_IntoBmBs_1oRaux2_rng1_X_Sim_draw_NcB_NormoBmBs_1cOmpsi_1cB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_psi_N_Int[mBs_1|aux2_rng1_X_Sim_draw_N]_Norm[mBs_1,mpsi_1]15);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fx3003[30] = {
   3.6705,
   3.6715,
   3.6725,
   3.6735,
   3.6745,
   3.6755,
   3.6765,
   3.6775,
   3.6785,
   3.6795,
   3.6805,
   3.6815,
   3.6825,
   3.6835,
   3.6845,
   3.6855,
   3.6865,
   3.6875,
   3.6885,
   3.6895,
   3.6905,
   3.6915,
   3.6925,
   3.6935,
   3.6945,
   3.6955,
   3.6965,
   3.6975,
   3.6985,
   3.6995};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fy3003[30] = {
   1,
   8,
   4,
   2,
   5,
   11,
   12,
   18,
   15,
   18,
   30,
   45,
   64,
   122,
   180,
   226,
   215,
   159,
   145,
   87,
   53,
   31,
   22,
   12,
   9,
   10,
   8,
   5,
   3,
   6};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_felx3003[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fely3003[30] = {
   0.8272462,
   2.768386,
   1.914339,
   1.291815,
   2.159691,
   3.265579,
   3.415266,
   4.202887,
   3.82938,
   4.202887,
   5.446522,
   6.683179,
   7.979042,
   10.55667,
   12.92572,
   14.54161,
   14.1714,
   12.11943,
   11.55197,
   9.30942,
   7.257065,
   5.537565,
   4.654502,
   3.415266,
   2.943461,
   3.108694,
   2.768386,
   2.159691,
   1.632705,
   2.379931};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fehx3003[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fehy3003[30] = {
   2.299527,
   3.945142,
   3.162753,
   2.63786,
   3.382473,
   4.416521,
   4.559819,
   5.321007,
   4.958738,
   5.321007,
   6.538046,
   7.757905,
   9.041691,
   11.55667,
   13.92572,
   15.54161,
   15.1714,
   13.11943,
   12.55197,
   10.36314,
   8.325916,
   6.627601,
   5.761366,
   4.559819,
   4.110204,
   4.26695,
   3.945142,
   3.382473,
   2.918186,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fx3003,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fy3003,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_felx3003,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fehx3003,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fely3003,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]_fehy3003);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi_1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003","Histogram of ds_1000_plot__mpsi_1",100,3.667,3.703);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->SetMinimum(0.1554784);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->SetMaximum(265.6785);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_NcB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_N]_Cut[sample==sample::N]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_56094670__6 = new TH1D("frame_56094670__6","A RooPlot of \"mpsi_1\"",30,3.67,3.7);
   frame_56094670__6->SetBinContent(1,253.6187);
   frame_56094670__6->SetMinimum(0);
   frame_56094670__6->SetMaximum(300);
   frame_56094670__6->SetEntries(1);
   frame_56094670__6->SetDirectory(0);
   frame_56094670__6->SetStats(0);
   frame_56094670__6->SetMarkerStyle(20);
   frame_56094670__6->GetXaxis()->SetNdivisions(505);
   frame_56094670__6->GetXaxis()->SetLabelFont(132);
   frame_56094670__6->GetXaxis()->SetLabelOffset(0.015);
   frame_56094670__6->GetXaxis()->SetLabelSize(0.05);
   frame_56094670__6->GetXaxis()->SetTitleSize(-1);
   frame_56094670__6->GetXaxis()->SetTitleOffset(1);
   frame_56094670__6->GetXaxis()->SetTitleFont(132);
   frame_56094670__6->GetYaxis()->SetNdivisions(3000505);
   frame_56094670__6->GetYaxis()->SetLabelFont(132);
   frame_56094670__6->GetYaxis()->SetLabelSize(0.05);
   frame_56094670__6->GetYaxis()->SetTitleSize(0.05);
   frame_56094670__6->GetYaxis()->SetTitleFont(132);
   frame_56094670__6->GetZaxis()->SetLabelFont(132);
   frame_56094670__6->GetZaxis()->SetLabelSize(0.05);
   frame_56094670__6->GetZaxis()->SetTitleSize(0.05);
   frame_56094670__6->GetZaxis()->SetTitleOffset(1);
   frame_56094670__6->GetZaxis()->SetTitleFont(132);
   frame_56094670__6->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig1c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Figure_1_2()
{
//=========Macro generated from canvas: canv/
//=========  (Fri Feb 17 12:20:02 2023) by ROOT version 6.26/04
   TCanvas *canv = new TCanvas("canv", "",10,32,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5.273976,-21.68675,5.490843,159.0361);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.12);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_55f7a020__3 = new TH1D("frame_55f7a020__3","A RooPlot of \"mBs_2\"",36,5.3,5.48);
   frame_55f7a020__3->SetBinContent(1,115.4826);
   frame_55f7a020__3->SetMinimum(0);
   frame_55f7a020__3->SetMaximum(150);
   frame_55f7a020__3->SetEntries(1);
   frame_55f7a020__3->SetDirectory(0);
   frame_55f7a020__3->SetStats(0);
   frame_55f7a020__3->SetMarkerStyle(20);
   frame_55f7a020__3->GetXaxis()->SetNdivisions(505);
   frame_55f7a020__3->GetXaxis()->SetLabelFont(132);
   frame_55f7a020__3->GetXaxis()->SetLabelOffset(0.015);
   frame_55f7a020__3->GetXaxis()->SetLabelSize(0.05);
   frame_55f7a020__3->GetXaxis()->SetTitleSize(-1);
   frame_55f7a020__3->GetXaxis()->SetTitleOffset(1);
   frame_55f7a020__3->GetXaxis()->SetTitleFont(132);
   frame_55f7a020__3->GetYaxis()->SetNdivisions(5000505);
   frame_55f7a020__3->GetYaxis()->SetLabelFont(132);
   frame_55f7a020__3->GetYaxis()->SetLabelSize(0.05);
   frame_55f7a020__3->GetYaxis()->SetTitleSize(0.05);
   frame_55f7a020__3->GetYaxis()->SetTitleFont(132);
   frame_55f7a020__3->GetZaxis()->SetLabelFont(132);
   frame_55f7a020__3->GetZaxis()->SetLabelSize(0.05);
   frame_55f7a020__3->GetZaxis()->SetTitleSize(0.05);
   frame_55f7a020__3->GetZaxis()->SetTitleOffset(1);
   frame_55f7a020__3->GetZaxis()->SetTitleFont(132);
   frame_55f7a020__3->Draw("FUNC");
   
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fx6[42] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fy6[42] = {
   0,
   8.142737,
   8.142737,
   8.026931,
   7.911126,
   7.79532,
   7.679515,
   7.563709,
   7.447904,
   7.332098,
   7.216293,
   7.100487,
   6.984682,
   6.868876,
   6.753071,
   6.637265,
   6.52146,
   6.405654,
   6.289849,
   6.174043,
   6.058238,
   5.942432,
   5.826627,
   5.710821,
   5.595016,
   5.47921,
   5.363405,
   5.247599,
   5.131794,
   5.015989,
   4.900183,
   4.784378,
   4.668572,
   4.552767,
   4.436961,
   4.321156,
   4.20535,
   4.089545,
   3.973739,
   3.973739,
   3.973739,
   0};
   TGraph *graph = new TGraph(42,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fx6,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fy6);
   graph->SetName("fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6 = new TH1F("Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6","Projection of Fit2D x",100,5.275994,5.504006);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->SetMaximum(8.957011);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->SetStats(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]6);
   
   graph->Draw("l");
   
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fx7[240] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.340625,
   5.34125,
   5.341875,
   5.3425,
   5.343125,
   5.34375,
   5.344375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.347188,
   5.3475,
   5.347812,
   5.348125,
   5.348437,
   5.34875,
   5.349063,
   5.349375,
   5.349687,
   5.35,
   5.350312,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.353594,
   5.35375,
   5.353906,
   5.354062,
   5.354219,
   5.354375,
   5.354531,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.35625,
   5.356563,
   5.356875,
   5.357188,
   5.3575,
   5.357812,
   5.358125,
   5.358438,
   5.35875,
   5.36,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362031,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365312,
   5.365469,
   5.365625,
   5.365781,
   5.365937,
   5.366094,
   5.36625,
   5.366406,
   5.366563,
   5.366719,
   5.366875,
   5.367031,
   5.367188,
   5.367344,
   5.3675,
   5.367656,
   5.367812,
   5.367969,
   5.368125,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371406,
   5.371562,
   5.371719,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.373125,
   5.373437,
   5.37375,
   5.374375,
   5.375,
   5.375312,
   5.375625,
   5.375937,
   5.37625,
   5.376563,
   5.376875,
   5.377187,
   5.3775,
   5.377812,
   5.378125,
   5.378438,
   5.37875,
   5.378906,
   5.379062,
   5.379219,
   5.379375,
   5.379531,
   5.379687,
   5.379844,
   5.38,
   5.380156,
   5.380313,
   5.380469,
   5.380625,
   5.380781,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384063,
   5.384375,
   5.384688,
   5.385,
   5.385312,
   5.385625,
   5.385938,
   5.38625,
   5.386563,
   5.386875,
   5.387187,
   5.3875,
   5.388125,
   5.38875,
   5.389375,
   5.39,
   5.390625,
   5.39125,
   5.391875,
   5.3925,
   5.393125,
   5.39375,
   5.394375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fy7[240] = {
   0,
   0.04439112,
   0.04439112,
   0.0606785,
   0.08471549,
   0.1211756,
   0.1782547,
   0.2187991,
   0.2709631,
   0.3388323,
   0.4282226,
   0.4834837,
   0.5475507,
   0.6221082,
   0.7092202,
   0.8114285,
   0.9318814,
   1.074502,
   1.244208,
   1.341097,
   1.447207,
   1.563579,
   1.691392,
   1.831981,
   1.986867,
   2.157775,
   2.346679,
   2.555831,
   2.787815,
   3.045597,
   3.18521,
   3.332594,
   3.488257,
   3.65275,
   3.826662,
   4.01063,
   4.20534,
   4.411533,
   4.630007,
   4.861628,
   5.107327,
   5.368115,
   5.645088,
   5.93943,
   6.252429,
   6.58548,
   6.940103,
   7.317947,
   7.720808,
   8.150646,
   8.609594,
   8.850704,
   9.099983,
   9.357754,
   9.624359,
   9.900152,
   10.18551,
   10.48081,
   10.78648,
   11.10293,
   11.43061,
   11.77,
   12.12158,
   12.48586,
   12.8634,
   13.25475,
   13.65972,
   14.49151,
   15.34785,
   16.2272,
   17.12781,
   18.04773,
   18.98477,
   19.93657,
   20.90055,
   21.87395,
   25.80046,
   26.77368,
   27.73646,
   28.68508,
   29.6158,
   30.52482,
   31.40833,
   31.83935,
   32.26257,
   32.67754,
   33.08379,
   33.48087,
   33.86833,
   34.24573,
   34.61262,
   34.9686,
   35.31323,
   35.64613,
   35.96688,
   36.2751,
   36.57044,
   36.85252,
   37.12101,
   37.37559,
   37.61592,
   37.84173,
   38.05274,
   38.24867,
   38.42928,
   38.59435,
   38.74368,
   38.87707,
   38.99435,
   39.09538,
   39.18003,
   39.24819,
   39.29977,
   39.33472,
   39.35298,
   39.35453,
   39.33937,
   39.30751,
   39.25901,
   39.19392,
   39.11232,
   39.01432,
   38.90004,
   38.76963,
   38.62324,
   38.46107,
   38.28332,
   38.09022,
   37.88199,
   37.65891,
   37.42124,
   37.16929,
   36.90335,
   36.62376,
   36.33086,
   36.02499,
   35.70654,
   35.37587,
   35.03338,
   34.67948,
   34.31457,
   33.93909,
   33.55346,
   33.15813,
   32.75355,
   32.34016,
   31.91844,
   31.05182,
   30.15746,
   29.23915,
   28.30068,
   27.34584,
   26.37837,
   24.42012,
   22.45416,
   21.47655,
   20.50664,
   19.5473,
   18.60121,
   17.67087,
   16.75857,
   15.86639,
   14.99621,
   14.1497,
   13.32831,
   12.53329,
   11.76569,
   11.39414,
   11.0348,
   10.68737,
   10.35144,
   10.0266,
   9.712471,
   9.408687,
   9.114888,
   8.830731,
   8.555884,
   8.290026,
   8.032849,
   7.784058,
   7.543363,
   7.085174,
   6.656186,
   6.254451,
   5.878159,
   5.525622,
   5.19527,
   4.885642,
   4.595378,
   4.32321,
   4.067956,
   3.828518,
   3.603868,
   3.393051,
   3.195175,
   3.00941,
   2.834978,
   2.671156,
   2.517268,
   2.372685,
   2.236816,
   2.109113,
   1.87618,
   1.670169,
   1.487832,
   1.326327,
   1.183171,
   1.056187,
   0.9434677,
   0.8433398,
   0.7543349,
   0.6751628,
   0.6046892,
   0.5419161,
   0.4360615,
   0.3517473,
   0.2844182,
   0.2305178,
   0.187262,
   0.1524654,
   0.1017329,
   0.06845654,
   0.04643898,
   0.02186783,
   0.01059744,
   0.005274137,
   0.002690535,
   0.00140452,
   0.0007491295,
   0.0004076879,
   0.0002260986,
   0.0001276361,
   7.326632e-05,
   4.272466e-05,
   2.528823e-05,
   1.518016e-05,
   9.234901e-06,
   9.234901e-06,
   9.234901e-06,
   0};
   graph = new TGraph(240,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fx7,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fy7);
   graph->SetName("fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7 = new TH1F("Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7","Projection of Fit2D x",240,5.275994,5.504006);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->SetMaximum(43.28998);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->SetStats(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]7);
   
   graph->Draw("l");
   
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fx8[42] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fy8[42] = {
   0,
   0.8115866,
   0.8115866,
   0.8470094,
   0.8824321,
   0.9178548,
   0.9532775,
   0.9887002,
   1.024123,
   1.059546,
   1.094968,
   1.130391,
   1.165814,
   1.201236,
   1.236659,
   1.272082,
   1.307505,
   1.342927,
   1.37835,
   1.413773,
   1.449195,
   1.484618,
   1.520041,
   1.555464,
   1.590886,
   1.626309,
   1.661732,
   1.697154,
   1.732577,
   1.768,
   1.803423,
   1.838845,
   1.874268,
   1.909691,
   1.945113,
   1.980536,
   2.015959,
   2.051381,
   2.086804,
   2.086804,
   2.086804,
   0};
   graph = new TGraph(42,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fx8,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fy8);
   graph->SetName("fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8 = new TH1F("Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8","Projection of Fit2D x",100,5.275994,5.504006);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->SetMaximum(2.295485);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->SetStats(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]8);
   
   graph->Draw("l");
   
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fx9[238] = {
   5.299995,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.340625,
   5.34125,
   5.341875,
   5.3425,
   5.343125,
   5.34375,
   5.344375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.347188,
   5.3475,
   5.347812,
   5.348125,
   5.348437,
   5.34875,
   5.349063,
   5.349375,
   5.349687,
   5.35,
   5.350312,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.353594,
   5.35375,
   5.353906,
   5.354062,
   5.354219,
   5.354375,
   5.354531,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.35625,
   5.356563,
   5.356875,
   5.357188,
   5.3575,
   5.357812,
   5.358125,
   5.358438,
   5.35875,
   5.36,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362031,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365312,
   5.365469,
   5.365625,
   5.365781,
   5.365937,
   5.366094,
   5.36625,
   5.366406,
   5.366563,
   5.366719,
   5.366875,
   5.367031,
   5.367188,
   5.367344,
   5.3675,
   5.367656,
   5.367812,
   5.367969,
   5.368125,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371406,
   5.371562,
   5.371719,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.373125,
   5.373437,
   5.37375,
   5.374375,
   5.375,
   5.375312,
   5.375625,
   5.375937,
   5.37625,
   5.376563,
   5.376875,
   5.377187,
   5.3775,
   5.377812,
   5.378125,
   5.378438,
   5.37875,
   5.378906,
   5.379062,
   5.379219,
   5.379375,
   5.379531,
   5.379687,
   5.379844,
   5.38,
   5.380156,
   5.380313,
   5.380469,
   5.380625,
   5.380781,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384063,
   5.384375,
   5.384688,
   5.385,
   5.385312,
   5.385625,
   5.385938,
   5.38625,
   5.386563,
   5.386875,
   5.387187,
   5.3875,
   5.388125,
   5.38875,
   5.389375,
   5.39,
   5.390625,
   5.39125,
   5.391875,
   5.3925,
   5.393125,
   5.39375,
   5.394375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.480005};
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fy9[238] = {
   0,
   0.0397617,
   0.05435051,
   0.07588075,
   0.1085385,
   0.159665,
   0.1959811,
   0.2427051,
   0.3034964,
   0.3835645,
   0.4330625,
   0.4904481,
   0.5572303,
   0.6352576,
   0.7268069,
   0.8346981,
   0.962445,
   1.114453,
   1.201238,
   1.296282,
   1.400518,
   1.515001,
   1.640929,
   1.779662,
   1.932747,
   2.10195,
   2.289291,
   2.497081,
   2.72798,
   2.853034,
   2.985047,
   3.124477,
   3.271815,
   3.42759,
   3.592372,
   3.766777,
   3.951467,
   4.147157,
   4.354622,
   4.574698,
   4.80829,
   5.056378,
   5.320024,
   5.600381,
   5.898699,
   6.216339,
   6.554779,
   6.915627,
   7.300638,
   7.711724,
   7.927689,
   8.150971,
   8.38186,
   8.620661,
   8.867693,
   9.123289,
   9.387798,
   9.661586,
   9.945034,
   10.23854,
   10.54254,
   10.85745,
   11.18375,
   11.52191,
   11.87245,
   12.23519,
   12.98023,
   13.74726,
   14.53491,
   15.3416,
   16.16558,
   17.0049,
   17.85744,
   18.72089,
   19.59277,
   23.1098,
   23.98153,
   24.8439,
   25.6936,
   26.52725,
   27.34147,
   28.13285,
   28.51891,
   28.898,
   29.26969,
   29.63358,
   29.98924,
   30.3363,
   30.67434,
   31.00297,
   31.32182,
   31.63052,
   31.92869,
   32.21599,
   32.49208,
   32.75661,
   33.00928,
   33.24977,
   33.47779,
   33.69307,
   33.89533,
   34.08432,
   34.25982,
   34.4216,
   34.56946,
   34.70321,
   34.82269,
   34.92774,
   35.01823,
   35.09406,
   35.15511,
   35.20131,
   35.23261,
   35.24897,
   35.25035,
   35.23677,
   35.20824,
   35.1648,
   35.1065,
   35.03341,
   34.94563,
   34.84326,
   34.72645,
   34.59533,
   34.45008,
   34.29087,
   34.1179,
   33.93139,
   33.73157,
   33.51869,
   33.29301,
   33.0548,
   32.80437,
   32.54202,
   32.26805,
   31.9828,
   31.68662,
   31.37985,
   31.06285,
   30.736,
   30.39968,
   30.05427,
   29.70017,
   29.33777,
   28.9675,
   28.58975,
   27.81351,
   27.01243,
   26.18988,
   25.34928,
   24.49402,
   23.62744,
   21.87342,
   20.11248,
   19.23682,
   18.36806,
   17.50877,
   16.66135,
   15.82803,
   15.01087,
   14.21173,
   13.4323,
   12.67407,
   11.93834,
   11.22623,
   10.53868,
   10.20588,
   9.884013,
   9.572815,
   9.271913,
   8.980951,
   8.699585,
   8.427482,
   8.164323,
   7.909799,
   7.663615,
   7.425482,
   7.195126,
   6.97228,
   6.756687,
   6.346281,
   5.962031,
   5.602192,
   5.265142,
   4.94937,
   4.65347,
   4.376132,
   4.116139,
   3.872354,
   3.643721,
   3.429252,
   3.228031,
   3.039199,
   2.86196,
   2.695567,
   2.539326,
   2.392589,
   2.25475,
   2.125244,
   2.003545,
   1.88916,
   1.680519,
   1.495992,
   1.33267,
   1.188008,
   1.059782,
   0.9460403,
   0.8450761,
   0.7553903,
   0.6756675,
   0.604752,
   0.5416278,
   0.4854012,
   0.3905859,
   0.3150646,
   0.254757,
   0.2064777,
   0.167733,
   0.1365652,
   0.09112343,
   0.0613174,
   0.04159599,
   0.0195873,
   0.009492259,
   0.004724112,
   0.002409947,
   0.001258046,
   0.0006710049,
   0.0003651713,
   0.0002025194,
   0.0001143253,
   6.562558e-05,
   3.826903e-05,
   2.265099e-05,
   1.359706e-05,
   8.27182e-06,
   8.27182e-06,
   0};
   graph = new TGraph(238,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fx9,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fy9);
   graph->SetName("fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]");
   graph->SetTitle("Projection of Fit2D x");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9 = new TH1F("Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9","Projection of Fit2D x",238,5.281994,5.498006);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->SetMaximum(38.77539);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->SetStats(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]9);
   
   graph->Draw("fl");
   
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fx10[235] = {
   5.294995,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.340625,
   5.34125,
   5.341875,
   5.3425,
   5.343125,
   5.34375,
   5.344375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.347812,
   5.348125,
   5.348437,
   5.34875,
   5.349063,
   5.349375,
   5.349687,
   5.35,
   5.350312,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.353594,
   5.35375,
   5.353906,
   5.354062,
   5.354219,
   5.354375,
   5.354531,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.35625,
   5.356563,
   5.356875,
   5.357188,
   5.3575,
   5.357812,
   5.358125,
   5.358438,
   5.35875,
   5.36,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365312,
   5.365469,
   5.365625,
   5.365781,
   5.365937,
   5.366094,
   5.36625,
   5.366406,
   5.366563,
   5.366719,
   5.366875,
   5.367031,
   5.367188,
   5.367344,
   5.3675,
   5.367656,
   5.367812,
   5.367969,
   5.368125,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371406,
   5.371562,
   5.371719,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.373125,
   5.373437,
   5.37375,
   5.375,
   5.375625,
   5.375937,
   5.37625,
   5.376563,
   5.376875,
   5.377187,
   5.3775,
   5.377812,
   5.378125,
   5.378438,
   5.37875,
   5.378906,
   5.379062,
   5.379219,
   5.379375,
   5.379531,
   5.379687,
   5.379844,
   5.38,
   5.380156,
   5.380313,
   5.380469,
   5.380625,
   5.380781,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384063,
   5.384375,
   5.384688,
   5.385,
   5.385312,
   5.385625,
   5.385938,
   5.38625,
   5.386563,
   5.386875,
   5.387187,
   5.3875,
   5.388125,
   5.38875,
   5.389375,
   5.39,
   5.390625,
   5.39125,
   5.391875,
   5.3925,
   5.393125,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485005};
   Double_t fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fy10[235] = {
   0,
   9.038476,
   9.038476,
   8.98897,
   8.954154,
   8.942889,
   8.970712,
   9.007381,
   9.066078,
   9.154547,
   9.283814,
   9.368477,
   9.469834,
   9.591078,
   9.736122,
   9.909784,
   10.11803,
   10.3683,
   10.66992,
   10.84355,
   11.03466,
   11.24521,
   11.47746,
   11.73393,
   12.0175,
   12.33145,
   12.67951,
   13.06595,
   13.49568,
   13.97431,
   14.50833,
   14.7984,
   15.1052,
   15.42987,
   15.77359,
   16.13768,
   16.52354,
   16.93268,
   17.36675,
   17.8275,
   18.31685,
   18.83689,
   19.38985,
   19.97819,
   20.60453,
   21.27177,
   21.98303,
   22.74172,
   23.55154,
   24.41655,
   24.87111,
   25.34116,
   25.82731,
   26.3302,
   26.85052,
   27.38896,
   27.94626,
   28.5232,
   29.12059,
   29.73927,
   30.38013,
   31.04412,
   31.73219,
   32.44538,
   33.18476,
   33.94995,
   35.52175,
   37.1401,
   38.80208,
   40.50436,
   42.24323,
   44.01457,
   45.81388,
   47.63628,
   49.47654,
   56.89999,
   58.73992,
   60.56004,
   62.35334,
   64.11269,
   65.8309,
   67.50077,
   69.11513,
   69.89928,
   70.6669,
   71.41714,
   72.14914,
   72.86206,
   73.55509,
   74.2274,
   74.87822,
   75.50677,
   76.11231,
   76.69411,
   77.25147,
   77.78371,
   78.29018,
   78.77026,
   79.22336,
   79.64892,
   80.04641,
   80.41532,
   80.7552,
   81.06562,
   81.34619,
   81.59654,
   81.81637,
   82.00538,
   82.16334,
   82.29004,
   82.38532,
   82.44905,
   82.48115,
   82.48157,
   82.45032,
   82.38743,
   82.29297,
   82.16706,
   82.00986,
   81.82156,
   81.60241,
   81.35267,
   81.07266,
   80.76272,
   80.42325,
   80.05466,
   79.65741,
   79.232,
   78.77894,
   78.29879,
   77.79214,
   77.25961,
   76.70184,
   76.11949,
   75.51328,
   74.88392,
   74.23215,
   73.55873,
   72.86447,
   72.15015,
   71.4166,
   70.66466,
   69.89517,
   69.109,
   68.30701,
   66.65913,
   64.95866,
   63.21278,
   61.42869,
   59.61356,
   57.77449,
   50.31521,
   46.61324,
   44.78958,
   42.99105,
   41.22236,
   39.48787,
   37.79153,
   36.1369,
   34.52713,
   32.96499,
   31.45284,
   29.99267,
   29.2858,
   28.60208,
   27.94094,
   27.3016,
   26.68328,
   26.08528,
   25.50688,
   24.94741,
   24.40622,
   23.88267,
   23.37617,
   22.88613,
   22.41198,
   21.95318,
   21.07956,
   20.2613,
   19.4947,
   18.77633,
   18.103,
   17.47172,
   16.87973,
   16.32445,
   15.80348,
   15.31456,
   14.85563,
   14.42474,
   14.02007,
   13.63993,
   13.28274,
   12.94705,
   12.63146,
   12.33471,
   12.0556,
   11.79301,
   11.5459,
   11.09428,
   10.69369,
   10.33798,
   10.02177,
   9.740338,
   9.489565,
   9.265834,
   9.065972,
   8.887197,
   8.727061,
   8.454368,
   8.233602,
   8.053671,
   7.905939,
   7.783663,
   7.681567,
   7.595507,
   7.459141,
   7.355868,
   7.273937,
   7.146975,
   7.045226,
   6.954752,
   6.869472,
   6.786651,
   6.705026,
   6.623996,
   6.543269,
   6.462699,
   6.382213,
   6.301773,
   6.221357,
   6.140955,
   6.060561,
   6.060561,
   6.060561,
   0};
   graph = new TGraph(235,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fx10,fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fy10);
   graph->SetName("fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10 = new TH1F("Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10","Projection of Fit2D x",235,5.275994,5.504006);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->SetMaximum(90.72973);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->SetStats(0);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmpsi_2oRaux2_rng2_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mpsi_2|aux2_rng2_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]10);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fx3002[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fy3002[36] = {
   7,
   10,
   8,
   6,
   11,
   11,
   14,
   11,
   9,
   18,
   18,
   38,
   65,
   99,
   62,
   31,
   19,
   19,
   6,
   12,
   9,
   7,
   7,
   7,
   8,
   4,
   6,
   5,
   7,
   6,
   6,
   5,
   7,
   4,
   9,
   8};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_felx3002[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fely3002[36] = {
   2.58147,
   3.108694,
   2.768386,
   2.379931,
   3.265579,
   3.265579,
   3.6965,
   3.265579,
   2.943461,
   4.202887,
   4.202887,
   6.137163,
   8.041463,
   9.933044,
   7.852713,
   5.537565,
   4.320219,
   4.320219,
   2.379931,
   3.415266,
   2.943461,
   2.58147,
   2.58147,
   2.58147,
   2.768386,
   1.914339,
   2.379931,
   2.159691,
   2.58147,
   2.379931,
   2.379931,
   2.159691,
   2.58147,
   1.914339,
   2.943461,
   2.768386};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fehx3002[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fehy3002[36] = {
   3.770281,
   4.26695,
   3.945142,
   3.583642,
   4.416521,
   4.416521,
   4.830381,
   4.416521,
   4.110204,
   5.321007,
   5.321007,
   7.218484,
   9.103628,
   10.9834,
   8.916365,
   6.627601,
   5.435196,
   5.435196,
   3.583642,
   4.559819,
   4.110204,
   3.770281,
   3.770281,
   3.770281,
   3.945142,
   3.162753,
   3.583642,
   3.382473,
   3.770281,
   3.583642,
   3.583642,
   3.382473,
   3.770281,
   3.162753,
   4.110204,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fx3002,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fy3002,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_felx3002,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fehx3002,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fely3002,h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]");
   grae->SetTitle("Histogram of ds_1000_plot__mBs_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002","Histogram of ds_1000_plot__mBs_2",100,5.282,5.498);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->SetMinimum(1.877095);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->SetMaximum(120.7732);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_X_Sim_draw_S]_Cut[sample==sample::S]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_55f7a020__4 = new TH1D("frame_55f7a020__4","A RooPlot of \"mBs_2\"",36,5.3,5.48);
   frame_55f7a020__4->SetBinContent(1,115.4826);
   frame_55f7a020__4->SetMinimum(0);
   frame_55f7a020__4->SetMaximum(150);
   frame_55f7a020__4->SetEntries(1);
   frame_55f7a020__4->SetDirectory(0);
   frame_55f7a020__4->SetStats(0);
   frame_55f7a020__4->SetMarkerStyle(20);
   frame_55f7a020__4->GetXaxis()->SetNdivisions(505);
   frame_55f7a020__4->GetXaxis()->SetLabelFont(132);
   frame_55f7a020__4->GetXaxis()->SetLabelOffset(0.015);
   frame_55f7a020__4->GetXaxis()->SetLabelSize(0.05);
   frame_55f7a020__4->GetXaxis()->SetTitleSize(-1);
   frame_55f7a020__4->GetXaxis()->SetTitleOffset(1);
   frame_55f7a020__4->GetXaxis()->SetTitleFont(132);
   frame_55f7a020__4->GetYaxis()->SetNdivisions(5000505);
   frame_55f7a020__4->GetYaxis()->SetLabelFont(132);
   frame_55f7a020__4->GetYaxis()->SetLabelSize(0.05);
   frame_55f7a020__4->GetYaxis()->SetTitleSize(0.05);
   frame_55f7a020__4->GetYaxis()->SetTitleFont(132);
   frame_55f7a020__4->GetZaxis()->SetLabelFont(132);
   frame_55f7a020__4->GetZaxis()->SetLabelSize(0.05);
   frame_55f7a020__4->GetZaxis()->SetTitleSize(0.05);
   frame_55f7a020__4->GetZaxis()->SetTitleOffset(1);
   frame_55f7a020__4->GetZaxis()->SetTitleFont(132);
   frame_55f7a020__4->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig1d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Figure_1_4()
{
//=========Macro generated from canvas: canv/
//=========  (Fri Feb 17 12:21:32 2023) by ROOT version 6.26/04
   TCanvas *canv = new TCanvas("canv", "",10,32,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(3.842771,-11.56627,3.903012,84.81928);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.12);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_56081970__9 = new TH1D("frame_56081970__9","A RooPlot of \"mpsi_2\"",25,3.85,3.9);
   frame_56081970__9->SetBinContent(1,68.87371);
   frame_56081970__9->SetMinimum(0);
   frame_56081970__9->SetMaximum(80);
   frame_56081970__9->SetEntries(1);
   frame_56081970__9->SetDirectory(0);
   frame_56081970__9->SetStats(0);
   frame_56081970__9->SetMarkerStyle(20);
   frame_56081970__9->GetXaxis()->SetNdivisions(505);
   frame_56081970__9->GetXaxis()->SetLabelFont(132);
   frame_56081970__9->GetXaxis()->SetLabelOffset(0.015);
   frame_56081970__9->GetXaxis()->SetLabelSize(0.05);
   frame_56081970__9->GetXaxis()->SetTitleSize(-1);
   frame_56081970__9->GetXaxis()->SetTitleOffset(1);
   frame_56081970__9->GetXaxis()->SetTitleFont(132);
   frame_56081970__9->GetYaxis()->SetNdivisions(3000505);
   frame_56081970__9->GetYaxis()->SetLabelFont(132);
   frame_56081970__9->GetYaxis()->SetLabelSize(0.05);
   frame_56081970__9->GetYaxis()->SetTitleSize(0.05);
   frame_56081970__9->GetYaxis()->SetTitleFont(132);
   frame_56081970__9->GetZaxis()->SetLabelFont(132);
   frame_56081970__9->GetZaxis()->SetLabelSize(0.05);
   frame_56081970__9->GetZaxis()->SetTitleSize(0.05);
   frame_56081970__9->GetZaxis()->SetTitleOffset(1);
   frame_56081970__9->GetZaxis()->SetTitleFont(132);
   frame_56081970__9->Draw("FUNC");
   
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fx21[31] = {
   3.847998,
   3.848,
   3.85,
   3.852,
   3.854,
   3.856,
   3.858,
   3.86,
   3.862,
   3.864,
   3.866,
   3.868,
   3.87,
   3.872,
   3.874,
   3.876,
   3.878,
   3.88,
   3.882,
   3.884,
   3.886,
   3.888,
   3.89,
   3.892,
   3.894,
   3.896,
   3.898,
   3.9,
   3.9,
   3.902,
   3.902002};
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fy21[31] = {
   0,
   5.142792,
   5.142792,
   5.184179,
   5.225645,
   5.267189,
   5.308809,
   5.350504,
   5.392271,
   5.434109,
   5.476016,
   5.517991,
   5.560032,
   5.602136,
   5.644303,
   5.68653,
   5.728815,
   5.771158,
   5.813555,
   5.856006,
   5.898509,
   5.941061,
   5.983661,
   6.026307,
   6.068997,
   6.11173,
   6.154504,
   6.197316,
   6.197316,
   6.197316,
   0};
   TGraph *graph = new TGraph(31,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fx21,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]_fy21);
   graph->SetName("fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21 = new TH1F("Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21","Projection of Fit2D x",100,3.842598,3.907402);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->SetMaximum(6.817047);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->SetStats(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBeps2cB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[eps2]21);
   
   graph->Draw("l");
   
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fx22[31] = {
   3.847998,
   3.848,
   3.85,
   3.852,
   3.854,
   3.856,
   3.858,
   3.86,
   3.862,
   3.864,
   3.866,
   3.868,
   3.87,
   3.872,
   3.874,
   3.876,
   3.878,
   3.88,
   3.882,
   3.884,
   3.886,
   3.888,
   3.89,
   3.892,
   3.894,
   3.896,
   3.898,
   3.9,
   3.9,
   3.902,
   3.902002};
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fy22[31] = {
   0,
   16.57046,
   16.57046,
   16.73448,
   16.89908,
   17.06424,
   17.22996,
   17.39624,
   17.56306,
   17.73041,
   17.8983,
   18.06671,
   18.23565,
   18.40509,
   18.57503,
   18.74547,
   18.91639,
   19.0878,
   19.25968,
   19.43203,
   19.60484,
   19.7781,
   19.9518,
   20.12594,
   20.30051,
   20.4755,
   20.6509,
   20.82671,
   20.82671,
   20.82671,
   0};
   graph = new TGraph(31,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fx22,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]_fy22);
   graph->SetName("fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22 = new TH1F("Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22","Projection of Fit2D x",100,3.842598,3.907402);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->SetMaximum(22.90938);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->SetStats(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPnr_xcP_SB_x_ScB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(nr_x)_SB_x_S]22);
   
   graph->Draw("l");
   
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fx23[222] = {
   3.847998,
   3.848,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.8565,
   3.857,
   3.8575,
   3.858,
   3.8585,
   3.859,
   3.8595,
   3.85975,
   3.86,
   3.86025,
   3.8605,
   3.86075,
   3.861,
   3.86125,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.863125,
   3.86325,
   3.863375,
   3.8635,
   3.863625,
   3.86375,
   3.863875,
   3.864,
   3.864125,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.867,
   3.867125,
   3.86725,
   3.867375,
   3.8675,
   3.867625,
   3.86775,
   3.868,
   3.8685,
   3.86875,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.869375,
   3.8695,
   3.869625,
   3.86975,
   3.869813,
   3.869875,
   3.869937,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.873438,
   3.8735,
   3.873625,
   3.87375,
   3.873875,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.8745,
   3.87475,
   3.875,
   3.87525,
   3.875375,
   3.8755,
   3.875625,
   3.87575,
   3.875875,
   3.876,
   3.876125,
   3.87625,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.878875,
   3.879,
   3.879125,
   3.87925,
   3.879375,
   3.8795,
   3.879625,
   3.87975,
   3.879875,
   3.88,
   3.880125,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.88175,
   3.882,
   3.88225,
   3.8825,
   3.88275,
   3.883,
   3.88325,
   3.8835,
   3.884,
   3.8845,
   3.885,
   3.8855,
   3.886,
   3.8865,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.894,
   3.896,
   3.898,
   3.9,
   3.9,
   3.902,
   3.902002};
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fy23[222] = {
   0,
   0.005245343,
   0.005245343,
   0.006030617,
   0.00724758,
   0.008985871,
   0.01137812,
   0.01463879,
   0.01909983,
   0.02192799,
   0.02526026,
   0.0291981,
   0.03386568,
   0.03941512,
   0.04603308,
   0.05394899,
   0.05847954,
   0.0634453,
   0.06889196,
   0.0748703,
   0.08143675,
   0.08865409,
   0.09659212,
   0.1053285,
   0.1149496,
   0.1255517,
   0.1372418,
   0.150139,
   0.1643758,
   0.1800997,
   0.1885698,
   0.1974745,
   0.2068372,
   0.2166824,
   0.2270361,
   0.2379255,
   0.2493794,
   0.2614278,
   0.2741025,
   0.2874369,
   0.3014659,
   0.3162261,
   0.3317559,
   0.3480954,
   0.3652864,
   0.3833725,
   0.4023987,
   0.422412,
   0.4434603,
   0.4655928,
   0.4888596,
   0.5133106,
   0.5389955,
   0.5659621,
   0.5942548,
   0.6239125,
   0.6549654,
   0.68743,
   0.7213038,
   0.7565586,
   0.7931364,
   0.8309523,
   0.8699039,
   0.9098833,
   0.9507833,
   0.9924985,
   1.034924,
   1.077953,
   1.165385,
   1.342464,
   1.430093,
   1.473212,
   1.515681,
   1.557361,
   1.598108,
   1.637783,
   1.676245,
   1.713354,
   1.748975,
   1.766186,
   1.782975,
   1.799327,
   1.815225,
   1.830655,
   1.845601,
   1.860048,
   1.873984,
   1.887393,
   1.900263,
   1.912581,
   1.924334,
   1.935511,
   1.9461,
   1.956091,
   1.965473,
   1.974237,
   1.982374,
   1.989876,
   1.996735,
   2.002943,
   2.008495,
   2.013384,
   2.017607,
   2.021158,
   2.024033,
   2.026231,
   2.027748,
   2.028583,
   2.028736,
   2.028206,
   2.026994,
   2.025101,
   2.022529,
   2.019282,
   2.015363,
   2.010776,
   2.005525,
   1.999617,
   1.993058,
   1.985854,
   1.978013,
   1.969544,
   1.960456,
   1.950757,
   1.940457,
   1.929568,
   1.918101,
   1.906067,
   1.893478,
   1.880348,
   1.866689,
   1.852515,
   1.83784,
   1.822679,
   1.807046,
   1.790957,
   1.774427,
   1.757473,
   1.740109,
   1.704223,
   1.666901,
   1.628282,
   1.588504,
   1.547708,
   1.506035,
   1.463625,
   1.420618,
   1.333364,
   1.245349,
   1.157596,
   1.11412,
   1.071066,
   1.028544,
   0.9866616,
   0.9455259,
   0.9052431,
   0.8659214,
   0.8276706,
   0.790598,
   0.7547977,
   0.7203398,
   0.6872645,
   0.6555847,
   0.6252917,
   0.5963615,
   0.5687598,
   0.5424454,
   0.517373,
   0.493495,
   0.4707626,
   0.4491269,
   0.4285394,
   0.4089525,
   0.3903198,
   0.3725963,
   0.3557385,
   0.3397045,
   0.3244542,
   0.309949,
   0.2961521,
   0.2830282,
   0.2705439,
   0.2586671,
   0.2473672,
   0.2366154,
   0.2263839,
   0.2166467,
   0.2073786,
   0.1985562,
   0.1901568,
   0.174543,
   0.1603792,
   0.1475233,
   0.1358472,
   0.1252358,
   0.1155854,
   0.1068031,
   0.09880496,
   0.09151568,
   0.08486744,
   0.07879922,
   0.07325608,
   0.06818856,
   0.05930647,
   0.05184661,
   0.04555971,
   0.04024263,
   0.03572949,
   0.03188453,
   0.02859643,
   0.02334094,
   0.01940729,
   0.01641511,
   0.01410147,
   0.0122827,
   0.009647263,
   0.007844953,
   0.006502153,
   0.005464242,
   0.005464242,
   0.005464242,
   0};
   graph = new TGraph(222,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fx23,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]_fy23);
   graph->SetName("fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23 = new TH1F("Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23","Projection of Fit2D x",222,3.842598,3.907402);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->SetMaximum(2.231609);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->SetStats(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBkg1X_BS_x_ScPmUoPsig_xcPcB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bkg1X_BS_x_S)*(sig_x)]23);
   
   graph->Draw("l");
   
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fx24[220] = {
   3.849998,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.8565,
   3.857,
   3.8575,
   3.858,
   3.8585,
   3.859,
   3.8595,
   3.85975,
   3.86,
   3.86025,
   3.8605,
   3.86075,
   3.861,
   3.86125,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.863125,
   3.86325,
   3.863375,
   3.8635,
   3.863625,
   3.86375,
   3.863875,
   3.864,
   3.864125,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.867,
   3.867125,
   3.86725,
   3.867375,
   3.8675,
   3.867625,
   3.86775,
   3.868,
   3.8685,
   3.86875,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.869375,
   3.8695,
   3.869625,
   3.86975,
   3.869813,
   3.869875,
   3.869937,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.873438,
   3.8735,
   3.873625,
   3.87375,
   3.873875,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.8745,
   3.87475,
   3.875,
   3.87525,
   3.875375,
   3.8755,
   3.875625,
   3.87575,
   3.875875,
   3.876,
   3.876125,
   3.87625,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.878875,
   3.879,
   3.879125,
   3.87925,
   3.879375,
   3.8795,
   3.879625,
   3.87975,
   3.879875,
   3.88,
   3.880125,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.88175,
   3.882,
   3.88225,
   3.8825,
   3.88275,
   3.883,
   3.88325,
   3.8835,
   3.884,
   3.8845,
   3.885,
   3.8855,
   3.886,
   3.8865,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.894,
   3.896,
   3.898,
   3.9,
   3.9,
   3.900002};
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fy24[220] = {
   0,
   0.07909837,
   0.09094009,
   0.1092916,
   0.1355045,
   0.1715791,
   0.220749,
   0.2880203,
   0.3306683,
   0.380918,
   0.4402996,
   0.5106855,
   0.5943695,
   0.6941666,
   0.8135363,
   0.8818558,
   0.9567381,
   1.038872,
   1.129024,
   1.228044,
   1.33688,
   1.456583,
   1.588326,
   1.73341,
   1.893287,
   2.06957,
   2.264056,
   2.478743,
   2.715855,
   2.843582,
   2.977863,
   3.119049,
   3.267513,
   3.423644,
   3.587853,
   3.760574,
   3.942261,
   4.133393,
   4.334472,
   4.546025,
   4.768605,
   5.002791,
   5.249186,
   5.508421,
   5.781154,
   6.068065,
   6.36986,
   6.687262,
   7.021015,
   7.371871,
   7.740587,
   8.127908,
   8.534556,
   8.961203,
   9.408434,
   9.876703,
   10.36626,
   10.87707,
   11.4087,
   11.96029,
   12.53054,
   13.11792,
   13.7208,
   14.33756,
   14.96661,
   15.60637,
   16.25524,
   17.5737,
   20.244,
   21.56543,
   22.21564,
   22.85607,
   23.48458,
   24.09904,
   24.69733,
   25.27732,
   25.83692,
   26.37408,
   26.63361,
   26.88679,
   27.13336,
   27.37311,
   27.60578,
   27.83116,
   28.04903,
   28.25918,
   28.46139,
   28.65546,
   28.84121,
   29.01845,
   29.18699,
   29.34667,
   29.49733,
   29.63881,
   29.77097,
   29.89368,
   30.0068,
   30.11022,
   30.20384,
   30.28756,
   30.3613,
   30.42497,
   30.47852,
   30.52188,
   30.55502,
   30.57789,
   30.59049,
   30.59279,
   30.5848,
   30.56652,
   30.53798,
   30.4992,
   30.45024,
   30.39113,
   30.32196,
   30.24278,
   30.15369,
   30.05478,
   29.94615,
   29.82791,
   29.7002,
   29.56315,
   29.41689,
   29.26158,
   29.09738,
   28.92445,
   28.74298,
   28.55315,
   28.35514,
   28.14917,
   27.93543,
   27.71413,
   27.48551,
   27.24977,
   27.00715,
   26.75789,
   26.50222,
   26.24038,
   25.69922,
   25.13643,
   24.55406,
   23.95422,
   23.33903,
   22.7106,
   22.07107,
   21.42254,
   20.10678,
   18.77953,
   17.45623,
   16.80063,
   16.15139,
   15.51016,
   14.87859,
   14.25828,
   13.65082,
   13.05786,
   12.48105,
   11.92201,
   11.38215,
   10.86253,
   10.36376,
   9.886042,
   9.429231,
   8.992972,
   8.576746,
   8.179932,
   7.801847,
   7.441773,
   7.098974,
   6.772713,
   6.462259,
   6.166894,
   5.885918,
   5.618652,
   5.364441,
   5.122653,
   4.892682,
   4.673948,
   4.465894,
   4.26799,
   4.07973,
   3.90063,
   3.730232,
   3.568097,
   3.413809,
   3.266974,
   3.127214,
   2.994174,
   2.867513,
   2.632061,
   2.418476,
   2.224612,
   2.048539,
   1.888522,
   1.742997,
   1.610562,
   1.489952,
   1.380032,
   1.279778,
   1.188271,
   1.104682,
   1.028265,
   0.8943258,
   0.7818329,
   0.6870282,
   0.6068482,
   0.5387912,
   0.4808102,
   0.4312265,
   0.3519751,
   0.2926568,
   0.2475355,
   0.2126464,
   0.1852199,
   0.1454781,
   0.1182998,
   0.09805073,
   0.08239931,
   0.08239931,
   0};
   graph = new TGraph(220,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fx24,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]_fy24);
   graph->SetName("fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]");
   graph->SetTitle("Projection of Fit2D x");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24 = new TH1F("Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24","Projection of Fit2D x",220,3.844998,3.905002);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->SetMaximum(33.65207);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->SetStats(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB_CompoBoPBxcPmUoPsig_xcP_SS_x_ScB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_Comp[(Bx)*(sig_x)_SS_x_S]24);
   
   graph->Draw("fl");
   
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fx25[218] = {
   3.847998,
   3.848,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.8565,
   3.857,
   3.8575,
   3.858,
   3.8585,
   3.859,
   3.8595,
   3.85975,
   3.86,
   3.86025,
   3.8605,
   3.86075,
   3.861,
   3.86125,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.863125,
   3.86325,
   3.863375,
   3.8635,
   3.863625,
   3.86375,
   3.863875,
   3.864,
   3.864125,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.867,
   3.867125,
   3.86725,
   3.867375,
   3.8675,
   3.867625,
   3.86775,
   3.868,
   3.8685,
   3.86875,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.869375,
   3.8695,
   3.869625,
   3.86975,
   3.869875,
   3.869937,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.873875,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.8745,
   3.87475,
   3.875,
   3.87525,
   3.8755,
   3.875625,
   3.87575,
   3.875875,
   3.876,
   3.876125,
   3.87625,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.878875,
   3.879,
   3.879125,
   3.87925,
   3.879375,
   3.8795,
   3.879625,
   3.87975,
   3.879875,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.88175,
   3.882,
   3.88225,
   3.8825,
   3.88275,
   3.883,
   3.88325,
   3.8835,
   3.884,
   3.8845,
   3.885,
   3.8855,
   3.886,
   3.8865,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.894,
   3.896,
   3.898,
   3.9,
   3.9,
   3.902,
   3.902002};
   Double_t fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fy25[218] = {
   0,
   21.7976,
   21.7976,
   21.91285,
   22.0352,
   22.1661,
   22.30768,
   22.46339,
   22.63855,
   22.7358,
   22.8412,
   22.95638,
   23.08332,
   23.22449,
   23.38288,
   23.56218,
   23.66105,
   23.76692,
   23.88054,
   24.00272,
   24.13437,
   24.27649,
   24.43021,
   24.59678,
   24.77758,
   24.97417,
   25.18826,
   25.42176,
   25.67682,
   25.9558,
   26.10508,
   26.26134,
   26.42497,
   26.59636,
   26.77593,
   26.96412,
   27.16138,
   27.36821,
   27.58511,
   27.81262,
   28.0513,
   28.30175,
   28.56457,
   28.84041,
   29.12994,
   29.43387,
   29.75292,
   30.08785,
   30.43942,
   30.80842,
   31.19567,
   31.60196,
   32.02809,
   32.47484,
   32.94291,
   33.43293,
   33.94539,
   34.48055,
   35.03837,
   35.6184,
   36.21971,
   36.84093,
   37.48041,
   38.13642,
   38.80724,
   39.49116,
   40.18651,
   40.89157,
   42.32379,
   45.22386,
   46.65927,
   47.36579,
   48.06187,
   48.74525,
   49.41365,
   50.0648,
   50.69644,
   51.30635,
   51.89233,
   52.45224,
   52.72177,
   52.98401,
   53.23871,
   53.48564,
   53.72457,
   53.95525,
   54.17747,
   54.39102,
   54.5957,
   54.79129,
   54.97762,
   55.1545,
   55.32175,
   55.47922,
   55.62676,
   55.76421,
   55.89144,
   56.00834,
   56.11478,
   56.21066,
   56.2959,
   56.3704,
   56.43411,
   56.48697,
   56.52891,
   56.55992,
   56.57997,
   56.58904,
   56.58713,
   56.57426,
   56.55044,
   56.51571,
   56.47012,
   56.41372,
   56.34657,
   56.26877,
   56.18039,
   56.08154,
   55.97233,
   55.85288,
   55.72332,
   55.5838,
   55.43446,
   55.27548,
   55.10701,
   54.92925,
   54.74237,
   54.54657,
   54.34207,
   54.12906,
   53.90778,
   53.67844,
   53.44128,
   53.19654,
   52.94446,
   52.6853,
   52.14674,
   51.58296,
   50.99611,
   50.3884,
   49.76206,
   49.11934,
   48.46252,
   47.79386,
   47.1156,
   45.73916,
   44.35047,
   42.96601,
   41.60123,
   40.93079,
   40.27064,
   39.62249,
   38.98806,
   38.36909,
   37.76734,
   37.18454,
   36.62219,
   36.08144,
   35.56292,
   35.06684,
   34.59306,
   34.1412,
   33.7107,
   33.3009,
   32.91108,
   32.54046,
   32.18827,
   31.85371,
   31.53601,
   31.2344,
   30.94814,
   30.6765,
   30.41878,
   30.17431,
   29.94244,
   29.72256,
   29.51406,
   29.3164,
   29.12901,
   28.9514,
   28.78307,
   28.62355,
   28.47241,
   28.32921,
   28.19355,
   27.94339,
   27.71909,
   27.51811,
   27.33817,
   27.17721,
   27.03338,
   26.90501,
   26.79061,
   26.68882,
   26.59844,
   26.51838,
   26.44765,
   26.38537,
   26.33074,
   26.24167,
   26.1755,
   26.12822,
   26.09656,
   26.07787,
   26.06995,
   26.07102,
   26.09448,
   26.13931,
   26.19941,
   26.27054,
   26.34975,
   26.52463,
   26.71337,
   26.90995,
   27.11189,
   27.11189,
   27.11189,
   0};
   graph = new TGraph(218,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fx25,fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]_fy25);
   graph->SetName("fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]");
   graph->SetTitle("Projection of Fit2D x");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25 = new TH1F("Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25","Projection of Fit2D x",218,3.842598,3.907402);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->SetMinimum(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->SetMaximum(62.24794);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->SetDirectory(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->SetStats(0);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->SetMarkerStyle(20);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_x_S_IntoBmBs_2oRaux2_rng1_X_Sim_draw_ScB_NormoBmBs_2cOmpsi_2cB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_x_S_Int[mBs_2|aux2_rng1_X_Sim_draw_S]_Norm[mBs_2,mpsi_2]25);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fx3005[25] = {
   3.851,
   3.853,
   3.855,
   3.857,
   3.859,
   3.861,
   3.863,
   3.865,
   3.867,
   3.869,
   3.871,
   3.873,
   3.875,
   3.877,
   3.879,
   3.881,
   3.883,
   3.885,
   3.887,
   3.889,
   3.891,
   3.893,
   3.895,
   3.897,
   3.899};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fy3005[25] = {
   17,
   22,
   18,
   33,
   23,
   27,
   25,
   33,
   28,
   49,
   57,
   48,
   42,
   44,
   26,
   23,
   24,
   30,
   28,
   31,
   30,
   30,
   27,
   17,
   31};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_felx3005[25] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fely3005[25] = {
   4.082184,
   4.654502,
   4.202887,
   5.715302,
   4.760717,
   5.163771,
   4.966335,
   5.715302,
   5.259711,
   6.976026,
   7.527619,
   6.903979,
   6.454831,
   6.60794,
   5.066015,
   4.760717,
   4.864612,
   5.446522,
   5.259711,
   5.537565,
   5.446522,
   5.446522,
   5.163771,
   4.082184,
   5.537565};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fehx3005[25] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fehy3005[25] = {
   5.203719,
   5.761366,
   5.321007,
   6.802567,
   5.865235,
   6.260244,
   6.066589,
   6.802567,
   6.354446,
   8.047634,
   8.594007,
   7.97633,
   7.53218,
   7.68351,
   6.164324,
   5.865235,
   5.966932,
   6.538046,
   6.354446,
   6.627601,
   6.538046,
   6.538046,
   6.260244,
   5.203719,
   6.627601};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fx3005,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fy3005,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_felx3005,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fehx3005,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fely3005,h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]_fehy3005);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005","Histogram of ds_1000_plot__mpsi_2",100,3.845,3.905);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->SetMinimum(7.650197);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->SetMaximum(70.86163);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_X_Sim_draw_ScB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_X_Sim_draw_S]_Cut[sample==sample::S]3005);
   
   grae->Draw("zp");
   
   TH1D *frame_56081970__10 = new TH1D("frame_56081970__10","A RooPlot of \"mpsi_2\"",25,3.85,3.9);
   frame_56081970__10->SetBinContent(1,68.87371);
   frame_56081970__10->SetMinimum(0);
   frame_56081970__10->SetMaximum(80);
   frame_56081970__10->SetEntries(1);
   frame_56081970__10->SetDirectory(0);
   frame_56081970__10->SetStats(0);
   frame_56081970__10->SetMarkerStyle(20);
   frame_56081970__10->GetXaxis()->SetNdivisions(505);
   frame_56081970__10->GetXaxis()->SetLabelFont(132);
   frame_56081970__10->GetXaxis()->SetLabelOffset(0.015);
   frame_56081970__10->GetXaxis()->SetLabelSize(0.05);
   frame_56081970__10->GetXaxis()->SetTitleSize(-1);
   frame_56081970__10->GetXaxis()->SetTitleOffset(1);
   frame_56081970__10->GetXaxis()->SetTitleFont(132);
   frame_56081970__10->GetYaxis()->SetNdivisions(3000505);
   frame_56081970__10->GetYaxis()->SetLabelFont(132);
   frame_56081970__10->GetYaxis()->SetLabelSize(0.05);
   frame_56081970__10->GetYaxis()->SetTitleSize(0.05);
   frame_56081970__10->GetYaxis()->SetTitleFont(132);
   frame_56081970__10->GetZaxis()->SetLabelFont(132);
   frame_56081970__10->GetZaxis()->SetLabelSize(0.05);
   frame_56081970__10->GetZaxis()->SetTitleSize(0.05);
   frame_56081970__10->GetZaxis()->SetTitleOffset(1);
   frame_56081970__10->GetZaxis()->SetTitleFont(132);
   frame_56081970__10->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Figure_2_1_15()
{
//=========Macro generated from canvas: lol2/
//=========  (Fri Feb 17 12:18:03 2023) by ROOT version 6.26/04
   TCanvas *lol2 = new TCanvas("lol2", "",10,32,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   lol2->SetHighLightColor(2);
   lol2->Range(0.07759036,-36.14458,1.764337,265.0602);
   lol2->SetFillColor(0);
   lol2->SetBorderMode(0);
   lol2->SetBorderSize(2);
   lol2->SetTickx(1);
   lol2->SetTicky(1);
   lol2->SetLeftMargin(0.12);
   lol2->SetRightMargin(0.05);
   lol2->SetTopMargin(0.05);
   lol2->SetBottomMargin(0.12);
   lol2->SetFrameBorderMode(0);
   lol2->SetFrameBorderMode(0);
   
   TH1D *frame_2dd28d30__3 = new TH1D("frame_2dd28d30__3","A RooPlot of \"1*m23cp\"",70,0.28,1.68);
   frame_2dd28d30__3->SetBinContent(1,183.8675);
   frame_2dd28d30__3->SetMinimum(0);
   frame_2dd28d30__3->SetMaximum(250);
   frame_2dd28d30__3->SetEntries(1);
   frame_2dd28d30__3->SetDirectory(0);
   frame_2dd28d30__3->SetStats(0);
   frame_2dd28d30__3->SetMarkerStyle(20);
   frame_2dd28d30__3->GetXaxis()->SetNdivisions(505);
   frame_2dd28d30__3->GetXaxis()->SetLabelFont(132);
   frame_2dd28d30__3->GetXaxis()->SetLabelOffset(0.015);
   frame_2dd28d30__3->GetXaxis()->SetLabelSize(0.05);
   frame_2dd28d30__3->GetXaxis()->SetTitleSize(-1);
   frame_2dd28d30__3->GetXaxis()->SetTitleOffset(1);
   frame_2dd28d30__3->GetXaxis()->SetTitleFont(132);
   frame_2dd28d30__3->GetYaxis()->SetNdivisions(3000505);
   frame_2dd28d30__3->GetYaxis()->SetLabelFont(132);
   frame_2dd28d30__3->GetYaxis()->SetLabelSize(0.05);
   frame_2dd28d30__3->GetYaxis()->SetTitleSize(0.05);
   frame_2dd28d30__3->GetYaxis()->SetTitleFont(132);
   frame_2dd28d30__3->GetZaxis()->SetLabelFont(132);
   frame_2dd28d30__3->GetZaxis()->SetLabelSize(0.05);
   frame_2dd28d30__3->GetZaxis()->SetTitleSize(0.05);
   frame_2dd28d30__3->GetZaxis()->SetTitleOffset(1);
   frame_2dd28d30__3->GetZaxis()->SetTitleFont(132);
   frame_2dd28d30__3->Draw("FUNC");
   
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fx4[204] = {
   0.25998,
   0.26,
   0.28,
   0.2801562,
   0.2803125,
   0.2804688,
   0.280625,
   0.2807812,
   0.2809375,
   0.2810938,
   0.28125,
   0.2815625,
   0.281875,
   0.2821875,
   0.2825,
   0.2828125,
   0.283125,
   0.2834375,
   0.28375,
   0.2840625,
   0.284375,
   0.285,
   0.285625,
   0.28625,
   0.286875,
   0.2875,
   0.288125,
   0.28875,
   0.289375,
   0.29,
   0.290625,
   0.29125,
   0.291875,
   0.2925,
   0.29375,
   0.295,
   0.29625,
   0.2975,
   0.29875,
   0.3,
   0.30125,
   0.3025,
   0.30375,
   0.305,
   0.30625,
   0.3075,
   0.30875,
   0.31,
   0.31125,
   0.3125,
   0.31375,
   0.315,
   0.3175,
   0.32,
   0.3225,
   0.325,
   0.3275,
   0.33,
   0.3325,
   0.335,
   0.3375,
   0.34,
   0.3425,
   0.345,
   0.3475,
   0.35,
   0.3525,
   0.355,
   0.3575,
   0.36,
   0.3625,
   0.365,
   0.3675,
   0.37,
   0.3725,
   0.375,
   0.3775,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495,
   0.5,
   0.505,
   0.51,
   0.515,
   0.52,
   0.525,
   0.53,
   0.535,
   0.54,
   0.545,
   0.55,
   0.555,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.98,
   1,
   1.02,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.3,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.68,
   1.7,
   1.70002};
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fy4[204] = {
   0,
   0.09313767,
   0.09313767,
   0.1012231,
   0.1087023,
   0.115693,
   0.122279,
   0.1285224,
   0.1344711,
   0.1401626,
   0.145627,
   0.1559691,
   0.16565,
   0.1747795,
   0.1834401,
   0.1916953,
   0.1995954,
   0.207181,
   0.2144857,
   0.221537,
   0.2283586,
   0.2413899,
   0.2537092,
   0.2654159,
   0.2765877,
   0.2872872,
   0.2975655,
   0.3074647,
   0.3170206,
   0.3262633,
   0.3352188,
   0.3439097,
   0.3523555,
   0.3605735,
   0.3763859,
   0.3914504,
   0.4058507,
   0.4196557,
   0.4329227,
   0.4457001,
   0.4580293,
   0.469946,
   0.4814812,
   0.4926619,
   0.5035121,
   0.5140532,
   0.524304,
   0.5342817,
   0.5440015,
   0.5534773,
   0.5627218,
   0.5717465,
   0.5891778,
   0.6058457,
   0.6218137,
   0.6371366,
   0.6518619,
   0.6660312,
   0.6796813,
   0.6928447,
   0.7055504,
   0.7178247,
   0.729691,
   0.7411706,
   0.752283,
   0.7630459,
   0.7734755,
   0.7835866,
   0.7933931,
   0.8029076,
   0.812142,
   0.8211072,
   0.8298134,
   0.83827,
   0.8464861,
   0.85447,
   0.8622294,
   0.8697718,
   0.8842331,
   0.8979047,
   0.9108326,
   0.9230579,
   0.934618,
   0.9455467,
   0.9558751,
   0.9656316,
   0.9748423,
   0.9835312,
   0.9917207,
   0.9994315,
   1.006683,
   1.013493,
   1.019878,
   1.025855,
   1.031438,
   1.03664,
   1.041476,
   1.045957,
   1.050096,
   1.053903,
   1.05739,
   1.060565,
   1.06344,
   1.066022,
   1.068321,
   1.070344,
   1.072101,
   1.073599,
   1.074844,
   1.075844,
   1.076606,
   1.077137,
   1.077442,
   1.077527,
   1.077062,
   1.075787,
   1.073742,
   1.070967,
   1.067497,
   1.063366,
   1.058608,
   1.053251,
   1.047327,
   1.04086,
   1.033879,
   1.026407,
   1.018469,
   1.010087,
   1.001283,
   0.9920781,
   0.9824918,
   0.9725435,
   0.9622519,
   0.9516347,
   0.9407092,
   0.929492,
   0.9179992,
   0.9062464,
   0.8942485,
   0.8820203,
   0.8569288,
   0.8310804,
   0.8045776,
   0.7775175,
   0.7499924,
   0.7220904,
   0.6938954,
   0.6654877,
   0.6369444,
   0.6083393,
   0.5797436,
   0.5512257,
   0.5228517,
   0.4946854,
   0.4667886,
   0.4392211,
   0.4120408,
   0.3853039,
   0.3590652,
   0.3333777,
   0.3082933,
   0.2838623,
   0.2601339,
   0.237156,
   0.2149754,
   0.2041985,
   0.193638,
   0.1832995,
   0.1731885,
   0.1633104,
   0.1536706,
   0.1442745,
   0.1351273,
   0.1262343,
   0.1176006,
   0.1092313,
   0.1011315,
   0.09330627,
   0.08576053,
   0.07849924,
   0.07152726,
   0.06484944,
   0.05847057,
   0.05239541,
   0.04662866,
   0.04117501,
   0.03603907,
   0.03122544,
   0.02673868,
   0.0225833,
   0.01876377,
   0.01528455,
   0.01215004,
   0.009364605,
   0.006932598,
   0.004858318,
   0.00314604,
   0.001800003,
   0.0008244185,
   0.0002234641,
   1.288061e-06,
   1.288061e-06,
   1.288061e-06,
   0};
   TGraph *graph = new TGraph(204,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fx4,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fy4);
   graph->SetName("fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]");
   graph->SetTitle("Projection of Fit1D FitPsi_2S");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4 = new TH1F("Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4","Projection of Fit1D FitPsi_2S",204,0.115976,1.844024);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->SetMinimum(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->SetMaximum(1.18528);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->SetDirectory(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->SetStats(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->SetMarkerStyle(20);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]4);
   
   graph->Draw("l");
   
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fx5[355] = {
   0.27998,
   0.28,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.951875,
   0.9525,
   0.953125,
   0.95375,
   0.954375,
   0.955,
   0.955625,
   0.95625,
   0.956875,
   0.9575,
   0.958125,
   0.95875,
   0.959375,
   0.96,
   0.960625,
   0.96125,
   0.961875,
   0.9625,
   0.963125,
   0.96375,
   0.964375,
   0.965,
   0.96625,
   0.9675,
   0.96875,
   0.97,
   0.9725,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.97875,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.9898438,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.9967188,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   0.9996875,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.006875,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.02125,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.105,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.315,
   1.32,
   1.325,
   1.33,
   1.335,
   1.34,
   1.345,
   1.35,
   1.355,
   1.36,
   1.365,
   1.37,
   1.375,
   1.38,
   1.385,
   1.39,
   1.4,
   1.41,
   1.415,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.48,
   1.485,
   1.49,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.515,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5275,
   1.53,
   1.535,
   1.54,
   1.545,
   1.55,
   1.555,
   1.56,
   1.565,
   1.57,
   1.575,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.66,
   1.68,
   1.68,
   1.68002};
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fy5[355] = {
   0,
   0.004378485,
   0.02428656,
   0.03889204,
   0.05443434,
   0.0719717,
   0.09214527,
   0.1155168,
   0.142662,
   0.1742151,
   0.2109011,
   0.2535686,
   0.3032264,
   0.3610892,
   0.4286363,
   0.507689,
   0.6005128,
   0.7099578,
   0.8396496,
   0.9942583,
   1.179879,
   1.404585,
   1.679239,
   2.018731,
   2.443875,
   2.697408,
   2.98446,
   3.310972,
   3.684244,
   4.113319,
   4.609509,
   5.187097,
   5.864317,
   6.247393,
   6.664721,
   7.120394,
   7.619124,
   8.16636,
   8.768421,
   9.432671,
   10.16773,
   10.98373,
   11.89263,
   12.90866,
   14.04875,
   14.67153,
   15.33327,
   16.03717,
   16.78676,
   17.58595,
   18.43904,
   19.3508,
   20.32652,
   21.37205,
   22.49392,
   23.69939,
   24.99654,
   26.39443,
   27.90314,
   29.53399,
   30.39912,
   31.29964,
   32.23739,
   33.21429,
   34.2324,
   35.29387,
   36.40101,
   37.55625,
   38.76216,
   40.02146,
   41.33705,
   42.71196,
   44.14943,
   45.65285,
   47.22582,
   48.87211,
   50.5957,
   52.40078,
   54.29172,
   56.27309,
   58.34967,
   60.52639,
   62.80838,
   65.20089,
   67.70926,
   70.33893,
   73.09531,
   74.5227,
   75.98376,
   77.47914,
   79.00946,
   80.57532,
   82.1773,
   83.81594,
   85.49174,
   87.20516,
   88.95661,
   90.74642,
   92.57488,
   94.44218,
   96.34842,
   98.2936,
   100.2776,
   102.3002,
   104.361,
   106.4595,
   108.5949,
   110.7662,
   112.9725,
   117.4839,
   122.1147,
   126.8456,
   131.6514,
   141.3519,
   146.1579,
   148.5258,
   150.8593,
   153.1495,
   155.3863,
   157.5594,
   159.6571,
   161.6671,
   163.5763,
   165.3704,
   166.2196,
   167.0341,
   167.812,
   168.551,
   169.2488,
   169.9031,
   170.5114,
   171.0711,
   171.5793,
   172.0331,
   172.4294,
   172.7648,
   173.0354,
   173.2372,
   173.3655,
   173.415,
   173.3794,
   173.2511,
   173.0205,
   172.6752,
   172.4544,
   172.1978,
   171.9018,
   171.5618,
   171.1717,
   170.7227,
   170.2018,
   169.588,
   168.8413,
   167.8651,
   166.1081,
   156.6049,
   152.7196,
   149.8315,
   147.4422,
   145.3665,
   143.5113,
   141.822,
   140.263,
   138.8098,
   137.4445,
   136.1537,
   134.9271,
   133.7562,
   132.6343,
   131.5559,
   130.5163,
   129.5116,
   127.5935,
   125.7796,
   124.0522,
   122.3976,
   120.8039,
   119.2611,
   116.2925,
   110.574,
   109.1209,
   107.6138,
   106.824,
   105.9943,
   105.1014,
   104.0925,
   102.7717,
   98.41751,
   96.31682,
   94.78455,
   93.50613,
   92.38275,
   91.3677,
   90.43438,
   89.56591,
   88.7507,
   87.9804,
   87.24874,
   85.88283,
   84.62445,
   83.45424,
   82.35826,
   81.32607,
   80.34956,
   79.42227,
   78.53893,
   77.69519,
   76.88737,
   75.36744,
   73.95888,
   72.64613,
   71.41694,
   70.2614,
   69.17139,
   68.1401,
   67.16181,
   66.2316,
   65.34525,
   64.49906,
   63.68981,
   62.17106,
   60.76979,
   59.47057,
   58.26084,
   57.1302,
   56.06992,
   55.07264,
   54.13206,
   53.24276,
   52.40003,
   51.59977,
   50.83838,
   49.41982,
   48.12292,
   46.93054,
   45.82878,
   44.80619,
   43.85329,
   42.9621,
   42.12587,
   41.33885,
   40.59608,
   39.89329,
   38.59324,
   37.41414,
   36.33692,
   35.34651,
   34.43087,
   33.58024,
   32.78665,
   32.04355,
   31.34549,
   30.6879,
   30.06698,
   29.47948,
   28.39423,
   27.41476,
   26.52839,
   25.72581,
   25.00017,
   24.34654,
   23.76143,
   23.24253,
   22.78853,
   22.39896,
   22.07419,
   21.81535,
   21.6244,
   21.50416,
   21.4584,
   21.49202,
   21.61114,
   21.82335,
   22.13791,
   22.56601,
   22.82673,
   23.12102,
   23.45092,
   23.8186,
   24.22638,
   24.67669,
   25.17204,
   25.71499,
   26.30805,
   26.95358,
   27.65365,
   28.4098,
   29.22277,
   30.0921,
   31.01561,
   31.98873,
   34.04852,
   36.15187,
   37.15487,
   38.07478,
   38.4887,
   38.86298,
   39.19039,
   39.46342,
   39.67436,
   39.81554,
   39.8795,
   39.8592,
   39.74832,
   39.54149,
   39.23453,
   38.82476,
   38.31109,
   37.69427,
   36.97688,
   36.16339,
   35.26002,
   34.27462,
   33.21641,
   32.09567,
   30.92344,
   29.71117,
   27.21222,
   24.68612,
   22.20846,
   19.83852,
   18.70765,
   17.618,
   16.57224,
   15.57216,
   14.61879,
   13.71252,
   12.85316,
   12.04007,
   11.27225,
   10.54839,
   9.866982,
   9.226333,
   8.624659,
   8.060108,
   7.034848,
   6.135636,
   5.348182,
   4.659205,
   4.056623,
   3.529611,
   3.068573,
   2.665073,
   2.311734,
   2.002132,
   1.492566,
   1.100098,
   0.7975367,
   0.564513,
   0.3857564,
   0.2498291,
   0.07479229,
   0.0004893595,
   0.0004893595,
   0};
   graph = new TGraph(355,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fx5,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fy5);
   graph->SetName("fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]");
   graph->SetTitle("Projection of Fit1D FitPsi_2S");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5 = new TH1F("Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5","Projection of Fit1D FitPsi_2S",355,0.139976,1.820024);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->SetMinimum(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->SetMaximum(190.7565);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->SetDirectory(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->SetStats(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->SetMarkerStyle(20);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]5);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fx6[358] = {
   0.25998,
   0.26,
   0.28,
   0.2825,
   0.285,
   0.29,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.951875,
   0.9525,
   0.953125,
   0.95375,
   0.954375,
   0.955,
   0.955625,
   0.95625,
   0.956875,
   0.9575,
   0.958125,
   0.95875,
   0.959375,
   0.96,
   0.960625,
   0.96125,
   0.961875,
   0.9625,
   0.963125,
   0.96375,
   0.964375,
   0.965,
   0.96625,
   0.9675,
   0.96875,
   0.97,
   0.9725,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.97875,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.9898438,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.9967188,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   0.9996875,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.006875,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.02125,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.315,
   1.32,
   1.325,
   1.33,
   1.335,
   1.34,
   1.345,
   1.35,
   1.355,
   1.36,
   1.365,
   1.37,
   1.375,
   1.38,
   1.385,
   1.39,
   1.4,
   1.41,
   1.415,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.48,
   1.485,
   1.49,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.515,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5275,
   1.53,
   1.535,
   1.54,
   1.545,
   1.55,
   1.555,
   1.56,
   1.565,
   1.57,
   1.575,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.66,
   1.68,
   1.68,
   1.7,
   1.70002};
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fy6[358] = {
   0,
   0.09751615,
   0.09751615,
   0.192187,
   0.2531001,
   0.3426923,
   0.4699867,
   0.6447377,
   0.772259,
   0.8748793,
   0.9619171,
   1.038575,
   1.108294,
   1.173647,
   1.236756,
   1.299526,
   1.363792,
   1.431434,
   1.504481,
   1.585216,
   1.6763,
   1.780925,
   1.903016,
   2.04751,
   2.22074,
   2.430992,
   2.689327,
   3.010809,
   3.416419,
   3.936095,
   4.251682,
   4.613736,
   5.031318,
   5.515755,
   6.081346,
   6.746338,
   7.123218,
   7.534297,
   7.983671,
   8.476053,
   9.016893,
   9.612513,
   10.27028,
   10.99881,
   11.80824,
   12.71054,
   13.71992,
   14.85333,
   15.47276,
   16.13113,
   16.83166,
   17.57787,
   18.37368,
   19.22337,
   20.13173,
   21.10404,
   22.14615,
   23.2646,
   24.46663,
   25.76035,
   27.15479,
   28.66006,
   30.28745,
   31.15084,
   32.04963,
   32.98565,
   33.96081,
   34.97718,
   36.03692,
   37.14232,
   38.29582,
   39.49998,
   40.75755,
   42.07139,
   43.44456,
   44.88028,
   46.38195,
   47.95316,
   49.5977,
   51.31955,
   53.12287,
   55.01205,
   56.99167,
   59.06649,
   61.24146,
   63.52169,
   65.91243,
   68.41905,
   71.04695,
   73.80157,
   75.22808,
   76.68826,
   78.18275,
   79.71219,
   81.27717,
   82.87827,
   84.51602,
   86.19094,
   87.90348,
   89.65404,
   91.44297,
   93.27055,
   95.13696,
   97.04231,
   98.98661,
   100.9697,
   102.9915,
   105.0514,
   107.1489,
   109.2834,
   111.4539,
   113.6593,
   118.1689,
   122.7979,
   127.5271,
   132.3311,
   142.0281,
   146.8323,
   149.1993,
   151.5319,
   153.8212,
   156.0572,
   158.2293,
   160.3261,
   162.3353,
   164.2436,
   166.0368,
   166.8855,
   167.6996,
   168.477,
   169.2156,
   169.913,
   170.5668,
   171.1747,
   171.7339,
   172.2417,
   172.6951,
   173.0909,
   173.4258,
   173.696,
   173.8974,
   174.0252,
   174.0743,
   174.0382,
   173.9094,
   173.6784,
   173.3327,
   173.1116,
   172.8548,
   172.5586,
   172.2184,
   171.8281,
   171.3788,
   170.8578,
   170.2437,
   169.4968,
   168.5204,
   166.7631,
   157.2597,
   153.3741,
   150.4859,
   148.0963,
   146.0204,
   144.165,
   142.4755,
   140.9162,
   139.4628,
   138.0973,
   136.8063,
   135.5794,
   134.4083,
   133.2862,
   132.2076,
   131.1677,
   130.1628,
   128.2443,
   126.4299,
   124.7021,
   123.047,
   121.4529,
   119.9096,
   116.9401,
   111.2198,
   109.7664,
   108.2587,
   107.4687,
   106.6389,
   105.7457,
   104.7366,
   103.4155,
   99.06115,
   96.96024,
   95.42775,
   94.1491,
   93.0255,
   92.01022,
   91.07669,
   90.20799,
   89.39255,
   88.62203,
   87.89015,
   86.5238,
   85.26497,
   84.09431,
   82.99788,
   81.96525,
   80.98829,
   80.06055,
   79.17677,
   78.33258,
   77.52431,
   76.00349,
   74.59404,
   73.2804,
   72.05031,
   70.89388,
   69.80297,
   68.77079,
   67.79161,
   66.8605,
   65.97326,
   65.12617,
   64.31603,
   62.79549,
   61.39243,
   60.09143,
   58.87991,
   57.74748,
   56.68541,
   55.68635,
   54.74398,
   53.85289,
   53.00837,
   52.20632,
   51.44314,
   50.02101,
   48.72053,
   47.52458,
   46.41924,
   45.39308,
   44.43661,
   43.54184,
   42.70204,
   41.91145,
   41.16511,
   40.45876,
   39.15158,
   37.96537,
   36.88104,
   35.88353,
   34.9608,
   34.10309,
   33.30244,
   32.55229,
   31.84719,
   31.18259,
   29.96018,
   28.86101,
   27.86772,
   26.96762,
   26.15139,
   25.41221,
   24.74515,
   24.14673,
   23.61465,
   23.14759,
   22.74511,
   22.40757,
   22.13611,
   21.93269,
   21.80015,
   21.74227,
   21.76393,
   21.87127,
   22.07189,
   22.37506,
   22.79198,
   23.04717,
   23.336,
   23.66048,
   24.0228,
   24.42527,
   24.87033,
   25.36048,
   25.89829,
   26.48626,
   27.12677,
   27.82187,
   28.57311,
   29.38123,
   30.24577,
   31.16455,
   32.133,
   34.18365,
   36.2781,
   37.27675,
   38.19238,
   38.60418,
   38.97636,
   39.30169,
   39.57265,
   39.78154,
   39.92069,
   39.98263,
   39.96033,
   39.84747,
   39.63867,
   39.32977,
   38.91806,
   38.40249,
   37.78377,
   37.0645,
   36.24915,
   35.34394,
   34.35672,
   33.2967,
   32.17417,
   31.00017,
   29.78614,
   27.28374,
   24.75427,
   22.27331,
   19.90014,
   18.76768,
   17.67647,
   16.62916,
   15.62755,
   14.67268,
   13.76492,
   12.90408,
   12.08955,
   11.32029,
   10.59502,
   9.912217,
   9.270195,
   8.667168,
   8.101283,
   7.073415,
   6.171675,
   5.381773,
   4.69043,
   4.085564,
   3.55635,
   3.093193,
   2.687657,
   2.332365,
   2.020896,
   1.507851,
   1.112248,
   0.8069013,
   0.5714456,
   0.3906147,
   0.2529752,
   0.07561671,
   0.0004906475,
   0.0004906475,
   0.0004906475,
   0};
   graph = new TGraph(358,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fx6,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fy6);
   graph->SetName("fit1d_FitPsi_2S_2S_Norm[mpipi_2S]");
   graph->SetTitle("Projection of Fit1D FitPsi_2S");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6 = new TH1F("Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6","Projection of Fit1D FitPsi_2S",358,0.115976,1.844024);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->SetMinimum(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->SetMaximum(191.4817);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->SetDirectory(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->SetStats(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->SetMarkerStyle(20);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPsi_2S_2S_Norm[mpipi_2S]6);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fx3002[70] = {
   0.29,
   0.31,
   0.33,
   0.35,
   0.37,
   0.39,
   0.41,
   0.43,
   0.45,
   0.47,
   0.49,
   0.51,
   0.53,
   0.55,
   0.57,
   0.59,
   0.61,
   0.63,
   0.65,
   0.67,
   0.69,
   0.71,
   0.73,
   0.75,
   0.77,
   0.79,
   0.81,
   0.83,
   0.85,
   0.87,
   0.89,
   0.91,
   0.93,
   0.95,
   0.97,
   0.99,
   1.01,
   1.03,
   1.05,
   1.07,
   1.09,
   1.11,
   1.13,
   1.15,
   1.17,
   1.19,
   1.21,
   1.23,
   1.25,
   1.27,
   1.29,
   1.31,
   1.33,
   1.35,
   1.37,
   1.39,
   1.41,
   1.43,
   1.45,
   1.47,
   1.49,
   1.51,
   1.53,
   1.55,
   1.57,
   1.59,
   1.61,
   1.63,
   1.65,
   1.67};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fy3002[70] = {
   0.1856296,
   0.7109197,
   -1.11784,
   2.348529,
   0.3060772,
   -1.127363,
   -3.319502,
   -2.322414,
   3.815121,
   -1.154913,
   0.7577056,
   -2.044504,
   3.52436,
   8.863095,
   6.091421,
   3.719635,
   7.824561,
   -2.876515,
   0.4276183,
   3.239854,
   5.46968,
   5.528502,
   2.065834,
   1.406882,
   8.03644,
   1.509178,
   7.400414,
   7.425981,
   7.251018,
   17.50917,
   8.974566,
   18.86414,
   43.32643,
   73.45997,
   124.0417,
   161.0154,
   49.51347,
   41.41225,
   39.81527,
   24.67323,
   28.83777,
   38.64393,
   33.22309,
   26.93173,
   20.23648,
   29.66835,
   21.28697,
   27.76823,
   23.90673,
   26.03575,
   24.48182,
   28.10718,
   14.42064,
   31.21826,
   21.3174,
   26.45893,
   45.62321,
   48.0024,
   31.74886,
   29.37329,
   15.39244,
   8.921529,
   9.114733,
   3.578908,
   2.685351,
   2.737352,
   5.333392,
   2.599494,
   -1.069177,
   1.069524};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_felx3002[70] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fely3002[70] = {
   0.6839421,
   1.10309,
   0.7864063,
   1.661066,
   3.142944,
   2.897696,
   1.430111,
   1.596008,
   3.469271,
   2.637904,
   2.033107,
   2.267331,
   2.930175,
   3.94482,
   3.673987,
   3.847915,
   4.515885,
   3.047145,
   3.528831,
   3.378813,
   3.317028,
   3.385122,
   4.532608,
   4.012602,
   4.459392,
   4.454711,
   3.505384,
   4.556991,
   4.877347,
   5.403618,
   4.92161,
   6.024363,
   7.986373,
   9.73466,
   12.55385,
   13.8145,
   8.07718,
   7.305459,
   7.327924,
   5.891201,
   6.57261,
   7.011791,
   6.606316,
   5.765819,
   5.217484,
   6.139992,
   5.313885,
   5.693444,
   6.138375,
   5.810786,
   5.196991,
   6.228475,
   4.610951,
   6.17894,
   5.277763,
   5.928902,
   7.249019,
   7.548911,
   6.334533,
   6.12945,
   5.405351,
   3.750586,
   3.917566,
   2.462362,
   3.728562,
   2.267648,
   2.361887,
   2.48544,
   1.062661,
   1.244882};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fehx3002[70] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fehy3002[70] = {
   0.6839421,
   1.10309,
   0.7864063,
   1.661066,
   3.142944,
   2.897696,
   1.430111,
   1.596008,
   3.469271,
   2.637904,
   2.033107,
   2.267331,
   2.930175,
   3.94482,
   3.673987,
   3.847915,
   4.515885,
   3.047145,
   3.528831,
   3.378813,
   3.317028,
   3.385122,
   4.532608,
   4.012602,
   4.459392,
   4.454711,
   3.505384,
   4.556991,
   4.877347,
   5.403618,
   4.92161,
   6.024363,
   7.986373,
   9.73466,
   12.55385,
   13.8145,
   8.07718,
   7.305459,
   7.327924,
   5.891201,
   6.57261,
   7.011791,
   6.606316,
   5.765819,
   5.217484,
   6.139992,
   5.313885,
   5.693444,
   6.138375,
   5.810786,
   5.196991,
   6.228475,
   4.610951,
   6.17894,
   5.277763,
   5.928902,
   7.249019,
   7.548911,
   6.334533,
   6.12945,
   5.405351,
   3.750586,
   3.917566,
   2.462362,
   3.728562,
   2.267648,
   2.361887,
   2.48544,
   1.062661,
   1.244882};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70,h_ds_1000_Cut[sample==sample::Psi]_fx3002,h_ds_1000_Cut[sample==sample::Psi]_fy3002,h_ds_1000_Cut[sample==sample::Psi]_felx3002,h_ds_1000_Cut[sample==sample::Psi]_fehx3002,h_ds_1000_Cut[sample==sample::Psi]_fely3002,h_ds_1000_Cut[sample==sample::Psi]_fehy3002);
   grae->SetName("h_ds_1000_Cut[sample==sample::Psi]");
   grae->SetTitle("Histogram of ds_1000_plot__mpipi_2S");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002 = new TH1F("Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002","Histogram of ds_1000_plot__mpipi_2S",100,0.14,1.82);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->SetMinimum(-23.99901);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->SetMaximum(192.9052);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->SetStats(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sample==sample::Psi]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_2dd28d30__4 = new TH1D("frame_2dd28d30__4","A RooPlot of \"1*m23cp\"",70,0.28,1.68);
   frame_2dd28d30__4->SetBinContent(1,183.8675);
   frame_2dd28d30__4->SetMinimum(0);
   frame_2dd28d30__4->SetMaximum(250);
   frame_2dd28d30__4->SetEntries(1);
   frame_2dd28d30__4->SetDirectory(0);
   frame_2dd28d30__4->SetStats(0);
   frame_2dd28d30__4->SetMarkerStyle(20);
   frame_2dd28d30__4->GetXaxis()->SetNdivisions(505);
   frame_2dd28d30__4->GetXaxis()->SetLabelFont(132);
   frame_2dd28d30__4->GetXaxis()->SetLabelOffset(0.015);
   frame_2dd28d30__4->GetXaxis()->SetLabelSize(0.05);
   frame_2dd28d30__4->GetXaxis()->SetTitleSize(-1);
   frame_2dd28d30__4->GetXaxis()->SetTitleOffset(1);
   frame_2dd28d30__4->GetXaxis()->SetTitleFont(132);
   frame_2dd28d30__4->GetYaxis()->SetNdivisions(3000505);
   frame_2dd28d30__4->GetYaxis()->SetLabelFont(132);
   frame_2dd28d30__4->GetYaxis()->SetLabelSize(0.05);
   frame_2dd28d30__4->GetYaxis()->SetTitleSize(0.05);
   frame_2dd28d30__4->GetYaxis()->SetTitleFont(132);
   frame_2dd28d30__4->GetZaxis()->SetLabelFont(132);
   frame_2dd28d30__4->GetZaxis()->SetLabelSize(0.05);
   frame_2dd28d30__4->GetZaxis()->SetTitleSize(0.05);
   frame_2dd28d30__4->GetZaxis()->SetTitleOffset(1);
   frame_2dd28d30__4->GetZaxis()->SetTitleFont(132);
   frame_2dd28d30__4->Draw("AXISSAME");
   lol2->Modified();
   lol2->cd();
   lol2->SetSelected(lol2);
}


==> figs/Fig2a_new.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Apr  4 00:12:55 2023) by ROOT version 6.26/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",415,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.07759036,-57.59036,1.764337,255.6627);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_2ddb5860__9 = new TH1D("frame_2ddb5860__9","A RooPlot of \"1*m23cp\"",70,0.28,1.68);
   frame_2ddb5860__9->SetBinContent(1,183.8675);
   frame_2ddb5860__9->SetMinimum(-20);
   frame_2ddb5860__9->SetMaximum(240);
   frame_2ddb5860__9->SetEntries(1);
   frame_2ddb5860__9->SetDirectory(0);
   frame_2ddb5860__9->SetStats(0);
   frame_2ddb5860__9->SetMarkerStyle(20);
   frame_2ddb5860__9->GetXaxis()->SetNdivisions(505);
   frame_2ddb5860__9->GetXaxis()->SetLabelFont(132);
   frame_2ddb5860__9->GetXaxis()->SetLabelOffset(0.015);
   frame_2ddb5860__9->GetXaxis()->SetLabelSize(0.05);
   frame_2ddb5860__9->GetXaxis()->SetTitleSize(-1);
   frame_2ddb5860__9->GetXaxis()->SetTitleOffset(1);
   frame_2ddb5860__9->GetXaxis()->SetTitleFont(132);
   frame_2ddb5860__9->GetYaxis()->SetNdivisions(3000513);
   frame_2ddb5860__9->GetYaxis()->SetLabelFont(132);
   frame_2ddb5860__9->GetYaxis()->SetLabelSize(0.05);
   frame_2ddb5860__9->GetYaxis()->SetTitleSize(0.05);
   frame_2ddb5860__9->GetYaxis()->SetTitleFont(132);
   frame_2ddb5860__9->GetZaxis()->SetLabelFont(132);
   frame_2ddb5860__9->GetZaxis()->SetLabelSize(0.05);
   frame_2ddb5860__9->GetZaxis()->SetTitleSize(0.05);
   frame_2ddb5860__9->GetZaxis()->SetTitleOffset(1);
   frame_2ddb5860__9->GetZaxis()->SetTitleFont(132);
   frame_2ddb5860__9->Draw("FUNC");
   
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fx13[204] = {
   0.25998,
   0.26,
   0.28,
   0.2801562,
   0.2803125,
   0.2804688,
   0.280625,
   0.2807812,
   0.2809375,
   0.2810938,
   0.28125,
   0.2815625,
   0.281875,
   0.2821875,
   0.2825,
   0.2828125,
   0.283125,
   0.2834375,
   0.28375,
   0.2840625,
   0.284375,
   0.285,
   0.285625,
   0.28625,
   0.286875,
   0.2875,
   0.288125,
   0.28875,
   0.289375,
   0.29,
   0.290625,
   0.29125,
   0.291875,
   0.2925,
   0.29375,
   0.295,
   0.29625,
   0.2975,
   0.29875,
   0.3,
   0.30125,
   0.3025,
   0.30375,
   0.305,
   0.30625,
   0.3075,
   0.30875,
   0.31,
   0.31125,
   0.3125,
   0.31375,
   0.315,
   0.3175,
   0.32,
   0.3225,
   0.325,
   0.3275,
   0.33,
   0.3325,
   0.335,
   0.3375,
   0.34,
   0.3425,
   0.345,
   0.3475,
   0.35,
   0.3525,
   0.355,
   0.3575,
   0.36,
   0.3625,
   0.365,
   0.3675,
   0.37,
   0.3725,
   0.375,
   0.3775,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495,
   0.5,
   0.505,
   0.51,
   0.515,
   0.52,
   0.525,
   0.53,
   0.535,
   0.54,
   0.545,
   0.55,
   0.555,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.98,
   1,
   1.02,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.3,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.68,
   1.7,
   1.70002};
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fy13[204] = {
   0,
   0.09313767,
   0.09313767,
   0.1012231,
   0.1087023,
   0.115693,
   0.122279,
   0.1285224,
   0.1344711,
   0.1401626,
   0.145627,
   0.1559691,
   0.16565,
   0.1747795,
   0.1834401,
   0.1916953,
   0.1995954,
   0.207181,
   0.2144857,
   0.221537,
   0.2283586,
   0.2413899,
   0.2537092,
   0.2654159,
   0.2765877,
   0.2872872,
   0.2975655,
   0.3074647,
   0.3170206,
   0.3262633,
   0.3352188,
   0.3439097,
   0.3523555,
   0.3605735,
   0.3763859,
   0.3914504,
   0.4058507,
   0.4196557,
   0.4329227,
   0.4457001,
   0.4580293,
   0.469946,
   0.4814812,
   0.4926619,
   0.5035121,
   0.5140532,
   0.524304,
   0.5342817,
   0.5440015,
   0.5534773,
   0.5627218,
   0.5717465,
   0.5891778,
   0.6058457,
   0.6218137,
   0.6371366,
   0.6518619,
   0.6660312,
   0.6796813,
   0.6928447,
   0.7055504,
   0.7178247,
   0.729691,
   0.7411706,
   0.752283,
   0.7630459,
   0.7734755,
   0.7835866,
   0.7933931,
   0.8029076,
   0.812142,
   0.8211072,
   0.8298134,
   0.83827,
   0.8464861,
   0.85447,
   0.8622294,
   0.8697718,
   0.8842331,
   0.8979047,
   0.9108326,
   0.9230579,
   0.934618,
   0.9455467,
   0.9558751,
   0.9656316,
   0.9748423,
   0.9835312,
   0.9917207,
   0.9994315,
   1.006683,
   1.013493,
   1.019878,
   1.025855,
   1.031438,
   1.03664,
   1.041476,
   1.045957,
   1.050096,
   1.053903,
   1.05739,
   1.060565,
   1.06344,
   1.066022,
   1.068321,
   1.070344,
   1.072101,
   1.073599,
   1.074844,
   1.075844,
   1.076606,
   1.077137,
   1.077442,
   1.077527,
   1.077062,
   1.075787,
   1.073742,
   1.070967,
   1.067497,
   1.063366,
   1.058608,
   1.053251,
   1.047327,
   1.04086,
   1.033879,
   1.026407,
   1.018469,
   1.010087,
   1.001283,
   0.9920781,
   0.9824918,
   0.9725435,
   0.9622519,
   0.9516347,
   0.9407092,
   0.929492,
   0.9179992,
   0.9062464,
   0.8942485,
   0.8820203,
   0.8569288,
   0.8310804,
   0.8045776,
   0.7775175,
   0.7499924,
   0.7220904,
   0.6938954,
   0.6654877,
   0.6369444,
   0.6083393,
   0.5797436,
   0.5512257,
   0.5228517,
   0.4946854,
   0.4667886,
   0.4392211,
   0.4120408,
   0.3853039,
   0.3590652,
   0.3333777,
   0.3082933,
   0.2838623,
   0.2601339,
   0.237156,
   0.2149754,
   0.2041985,
   0.193638,
   0.1832995,
   0.1731885,
   0.1633104,
   0.1536706,
   0.1442745,
   0.1351273,
   0.1262343,
   0.1176006,
   0.1092313,
   0.1011315,
   0.09330627,
   0.08576053,
   0.07849924,
   0.07152726,
   0.06484944,
   0.05847057,
   0.05239541,
   0.04662866,
   0.04117501,
   0.03603907,
   0.03122544,
   0.02673868,
   0.0225833,
   0.01876377,
   0.01528455,
   0.01215004,
   0.009364605,
   0.006932598,
   0.004858318,
   0.00314604,
   0.001800003,
   0.0008244185,
   0.0002234641,
   1.288061e-06,
   1.288061e-06,
   1.288061e-06,
   0};
   TGraph *graph = new TGraph(204,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fx13,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]_fy13);
   graph->SetName("fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]");
   graph->SetTitle("Projection of Fit1D FitPsi_2S");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13 = new TH1F("Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13","Projection of Fit1D FitPsi_2S",204,0.115976,1.844024);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->SetMinimum(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->SetMaximum(1.18528);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->SetDirectory(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->SetStats(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->SetMarkerStyle(20);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBpspolcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[pspol]13);
   
   graph->Draw("l");
   
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fx14[355] = {
   0.27998,
   0.28,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.951875,
   0.9525,
   0.953125,
   0.95375,
   0.954375,
   0.955,
   0.955625,
   0.95625,
   0.956875,
   0.9575,
   0.958125,
   0.95875,
   0.959375,
   0.96,
   0.960625,
   0.96125,
   0.961875,
   0.9625,
   0.963125,
   0.96375,
   0.964375,
   0.965,
   0.96625,
   0.9675,
   0.96875,
   0.97,
   0.9725,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.97875,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.9898438,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.9967188,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   0.9996875,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.006875,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.02125,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.105,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.315,
   1.32,
   1.325,
   1.33,
   1.335,
   1.34,
   1.345,
   1.35,
   1.355,
   1.36,
   1.365,
   1.37,
   1.375,
   1.38,
   1.385,
   1.39,
   1.4,
   1.41,
   1.415,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.48,
   1.485,
   1.49,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.515,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5275,
   1.53,
   1.535,
   1.54,
   1.545,
   1.55,
   1.555,
   1.56,
   1.565,
   1.57,
   1.575,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.66,
   1.68,
   1.68,
   1.68002};
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fy14[355] = {
   0,
   0.004378485,
   0.02428656,
   0.03889204,
   0.05443434,
   0.0719717,
   0.09214527,
   0.1155168,
   0.142662,
   0.1742151,
   0.2109011,
   0.2535686,
   0.3032264,
   0.3610892,
   0.4286363,
   0.507689,
   0.6005128,
   0.7099578,
   0.8396496,
   0.9942583,
   1.179879,
   1.404585,
   1.679239,
   2.018731,
   2.443875,
   2.697408,
   2.98446,
   3.310972,
   3.684244,
   4.113319,
   4.609509,
   5.187097,
   5.864317,
   6.247393,
   6.664721,
   7.120394,
   7.619124,
   8.16636,
   8.768421,
   9.432671,
   10.16773,
   10.98373,
   11.89263,
   12.90866,
   14.04875,
   14.67153,
   15.33327,
   16.03717,
   16.78676,
   17.58595,
   18.43904,
   19.3508,
   20.32652,
   21.37205,
   22.49392,
   23.69939,
   24.99654,
   26.39443,
   27.90314,
   29.53399,
   30.39912,
   31.29964,
   32.23739,
   33.21429,
   34.2324,
   35.29387,
   36.40101,
   37.55625,
   38.76216,
   40.02146,
   41.33705,
   42.71196,
   44.14943,
   45.65285,
   47.22582,
   48.87211,
   50.5957,
   52.40078,
   54.29172,
   56.27309,
   58.34967,
   60.52639,
   62.80838,
   65.20089,
   67.70926,
   70.33893,
   73.09531,
   74.5227,
   75.98376,
   77.47914,
   79.00946,
   80.57532,
   82.1773,
   83.81594,
   85.49174,
   87.20516,
   88.95661,
   90.74642,
   92.57488,
   94.44218,
   96.34842,
   98.2936,
   100.2776,
   102.3002,
   104.361,
   106.4595,
   108.5949,
   110.7662,
   112.9725,
   117.4839,
   122.1147,
   126.8456,
   131.6514,
   141.3519,
   146.1579,
   148.5258,
   150.8593,
   153.1495,
   155.3863,
   157.5594,
   159.6571,
   161.6671,
   163.5763,
   165.3704,
   166.2196,
   167.0341,
   167.812,
   168.551,
   169.2488,
   169.9031,
   170.5114,
   171.0711,
   171.5793,
   172.0331,
   172.4294,
   172.7648,
   173.0354,
   173.2372,
   173.3655,
   173.415,
   173.3794,
   173.2511,
   173.0205,
   172.6752,
   172.4544,
   172.1978,
   171.9018,
   171.5618,
   171.1717,
   170.7227,
   170.2018,
   169.588,
   168.8413,
   167.8651,
   166.1081,
   156.6049,
   152.7196,
   149.8315,
   147.4422,
   145.3665,
   143.5113,
   141.822,
   140.263,
   138.8098,
   137.4445,
   136.1537,
   134.9271,
   133.7562,
   132.6343,
   131.5559,
   130.5163,
   129.5116,
   127.5935,
   125.7796,
   124.0522,
   122.3976,
   120.8039,
   119.2611,
   116.2925,
   110.574,
   109.1209,
   107.6138,
   106.824,
   105.9943,
   105.1014,
   104.0925,
   102.7717,
   98.41751,
   96.31682,
   94.78455,
   93.50613,
   92.38275,
   91.3677,
   90.43438,
   89.56591,
   88.7507,
   87.9804,
   87.24874,
   85.88283,
   84.62445,
   83.45424,
   82.35826,
   81.32607,
   80.34956,
   79.42227,
   78.53893,
   77.69519,
   76.88737,
   75.36744,
   73.95888,
   72.64613,
   71.41694,
   70.2614,
   69.17139,
   68.1401,
   67.16181,
   66.2316,
   65.34525,
   64.49906,
   63.68981,
   62.17106,
   60.76979,
   59.47057,
   58.26084,
   57.1302,
   56.06992,
   55.07264,
   54.13206,
   53.24276,
   52.40003,
   51.59977,
   50.83838,
   49.41982,
   48.12292,
   46.93054,
   45.82878,
   44.80619,
   43.85329,
   42.9621,
   42.12587,
   41.33885,
   40.59608,
   39.89329,
   38.59324,
   37.41414,
   36.33692,
   35.34651,
   34.43087,
   33.58024,
   32.78665,
   32.04355,
   31.34549,
   30.6879,
   30.06698,
   29.47948,
   28.39423,
   27.41476,
   26.52839,
   25.72581,
   25.00017,
   24.34654,
   23.76143,
   23.24253,
   22.78853,
   22.39896,
   22.07419,
   21.81535,
   21.6244,
   21.50416,
   21.4584,
   21.49202,
   21.61114,
   21.82335,
   22.13791,
   22.56601,
   22.82673,
   23.12102,
   23.45092,
   23.8186,
   24.22638,
   24.67669,
   25.17204,
   25.71499,
   26.30805,
   26.95358,
   27.65365,
   28.4098,
   29.22277,
   30.0921,
   31.01561,
   31.98873,
   34.04852,
   36.15187,
   37.15487,
   38.07478,
   38.4887,
   38.86298,
   39.19039,
   39.46342,
   39.67436,
   39.81554,
   39.8795,
   39.8592,
   39.74832,
   39.54149,
   39.23453,
   38.82476,
   38.31109,
   37.69427,
   36.97688,
   36.16339,
   35.26002,
   34.27462,
   33.21641,
   32.09567,
   30.92344,
   29.71117,
   27.21222,
   24.68612,
   22.20846,
   19.83852,
   18.70765,
   17.618,
   16.57224,
   15.57216,
   14.61879,
   13.71252,
   12.85316,
   12.04007,
   11.27225,
   10.54839,
   9.866982,
   9.226333,
   8.624659,
   8.060108,
   7.034848,
   6.135636,
   5.348182,
   4.659205,
   4.056623,
   3.529611,
   3.068573,
   2.665073,
   2.311734,
   2.002132,
   1.492566,
   1.100098,
   0.7975367,
   0.564513,
   0.3857564,
   0.2498291,
   0.07479229,
   0.0004893595,
   0.0004893595,
   0};
   graph = new TGraph(355,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fx14,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]_fy14);
   graph->SetName("fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]");
   graph->SetTitle("Projection of Fit1D FitPsi_2S");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14 = new TH1F("Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14","Projection of Fit1D FitPsi_2S",355,0.139976,1.820024);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->SetMinimum(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->SetMaximum(190.7565);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->SetDirectory(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->SetStats(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->SetMarkerStyle(20);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB_CompoBswcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_Comp[sw]14);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fx15[358] = {
   0.25998,
   0.26,
   0.28,
   0.2825,
   0.285,
   0.29,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.951875,
   0.9525,
   0.953125,
   0.95375,
   0.954375,
   0.955,
   0.955625,
   0.95625,
   0.956875,
   0.9575,
   0.958125,
   0.95875,
   0.959375,
   0.96,
   0.960625,
   0.96125,
   0.961875,
   0.9625,
   0.963125,
   0.96375,
   0.964375,
   0.965,
   0.96625,
   0.9675,
   0.96875,
   0.97,
   0.9725,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.97875,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.9898438,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.9967188,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   0.9996875,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.006875,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.02125,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.315,
   1.32,
   1.325,
   1.33,
   1.335,
   1.34,
   1.345,
   1.35,
   1.355,
   1.36,
   1.365,
   1.37,
   1.375,
   1.38,
   1.385,
   1.39,
   1.4,
   1.41,
   1.415,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.48,
   1.485,
   1.49,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.515,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5275,
   1.53,
   1.535,
   1.54,
   1.545,
   1.55,
   1.555,
   1.56,
   1.565,
   1.57,
   1.575,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.66,
   1.68,
   1.68,
   1.7,
   1.70002};
   Double_t fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fy15[358] = {
   0,
   0.09751615,
   0.09751615,
   0.192187,
   0.2531001,
   0.3426923,
   0.4699867,
   0.6447377,
   0.772259,
   0.8748793,
   0.9619171,
   1.038575,
   1.108294,
   1.173647,
   1.236756,
   1.299526,
   1.363792,
   1.431434,
   1.504481,
   1.585216,
   1.6763,
   1.780925,
   1.903016,
   2.04751,
   2.22074,
   2.430992,
   2.689327,
   3.010809,
   3.416419,
   3.936095,
   4.251682,
   4.613736,
   5.031318,
   5.515755,
   6.081346,
   6.746338,
   7.123218,
   7.534297,
   7.983671,
   8.476053,
   9.016893,
   9.612513,
   10.27028,
   10.99881,
   11.80824,
   12.71054,
   13.71992,
   14.85333,
   15.47276,
   16.13113,
   16.83166,
   17.57787,
   18.37368,
   19.22337,
   20.13173,
   21.10404,
   22.14615,
   23.2646,
   24.46663,
   25.76035,
   27.15479,
   28.66006,
   30.28745,
   31.15084,
   32.04963,
   32.98565,
   33.96081,
   34.97718,
   36.03692,
   37.14232,
   38.29582,
   39.49998,
   40.75755,
   42.07139,
   43.44456,
   44.88028,
   46.38195,
   47.95316,
   49.5977,
   51.31955,
   53.12287,
   55.01205,
   56.99167,
   59.06649,
   61.24146,
   63.52169,
   65.91243,
   68.41905,
   71.04695,
   73.80157,
   75.22808,
   76.68826,
   78.18275,
   79.71219,
   81.27717,
   82.87827,
   84.51602,
   86.19094,
   87.90348,
   89.65404,
   91.44297,
   93.27055,
   95.13696,
   97.04231,
   98.98661,
   100.9697,
   102.9915,
   105.0514,
   107.1489,
   109.2834,
   111.4539,
   113.6593,
   118.1689,
   122.7979,
   127.5271,
   132.3311,
   142.0281,
   146.8323,
   149.1993,
   151.5319,
   153.8212,
   156.0572,
   158.2293,
   160.3261,
   162.3353,
   164.2436,
   166.0368,
   166.8855,
   167.6996,
   168.477,
   169.2156,
   169.913,
   170.5668,
   171.1747,
   171.7339,
   172.2417,
   172.6951,
   173.0909,
   173.4258,
   173.696,
   173.8974,
   174.0252,
   174.0743,
   174.0382,
   173.9094,
   173.6784,
   173.3327,
   173.1116,
   172.8548,
   172.5586,
   172.2184,
   171.8281,
   171.3788,
   170.8578,
   170.2437,
   169.4968,
   168.5204,
   166.7631,
   157.2597,
   153.3741,
   150.4859,
   148.0963,
   146.0204,
   144.165,
   142.4755,
   140.9162,
   139.4628,
   138.0973,
   136.8063,
   135.5794,
   134.4083,
   133.2862,
   132.2076,
   131.1677,
   130.1628,
   128.2443,
   126.4299,
   124.7021,
   123.047,
   121.4529,
   119.9096,
   116.9401,
   111.2198,
   109.7664,
   108.2587,
   107.4687,
   106.6389,
   105.7457,
   104.7366,
   103.4155,
   99.06115,
   96.96024,
   95.42775,
   94.1491,
   93.0255,
   92.01022,
   91.07669,
   90.20799,
   89.39255,
   88.62203,
   87.89015,
   86.5238,
   85.26497,
   84.09431,
   82.99788,
   81.96525,
   80.98829,
   80.06055,
   79.17677,
   78.33258,
   77.52431,
   76.00349,
   74.59404,
   73.2804,
   72.05031,
   70.89388,
   69.80297,
   68.77079,
   67.79161,
   66.8605,
   65.97326,
   65.12617,
   64.31603,
   62.79549,
   61.39243,
   60.09143,
   58.87991,
   57.74748,
   56.68541,
   55.68635,
   54.74398,
   53.85289,
   53.00837,
   52.20632,
   51.44314,
   50.02101,
   48.72053,
   47.52458,
   46.41924,
   45.39308,
   44.43661,
   43.54184,
   42.70204,
   41.91145,
   41.16511,
   40.45876,
   39.15158,
   37.96537,
   36.88104,
   35.88353,
   34.9608,
   34.10309,
   33.30244,
   32.55229,
   31.84719,
   31.18259,
   29.96018,
   28.86101,
   27.86772,
   26.96762,
   26.15139,
   25.41221,
   24.74515,
   24.14673,
   23.61465,
   23.14759,
   22.74511,
   22.40757,
   22.13611,
   21.93269,
   21.80015,
   21.74227,
   21.76393,
   21.87127,
   22.07189,
   22.37506,
   22.79198,
   23.04717,
   23.336,
   23.66048,
   24.0228,
   24.42527,
   24.87033,
   25.36048,
   25.89829,
   26.48626,
   27.12677,
   27.82187,
   28.57311,
   29.38123,
   30.24577,
   31.16455,
   32.133,
   34.18365,
   36.2781,
   37.27675,
   38.19238,
   38.60418,
   38.97636,
   39.30169,
   39.57265,
   39.78154,
   39.92069,
   39.98263,
   39.96033,
   39.84747,
   39.63867,
   39.32977,
   38.91806,
   38.40249,
   37.78377,
   37.0645,
   36.24915,
   35.34394,
   34.35672,
   33.2967,
   32.17417,
   31.00017,
   29.78614,
   27.28374,
   24.75427,
   22.27331,
   19.90014,
   18.76768,
   17.67647,
   16.62916,
   15.62755,
   14.67268,
   13.76492,
   12.90408,
   12.08955,
   11.32029,
   10.59502,
   9.912217,
   9.270195,
   8.667168,
   8.101283,
   7.073415,
   6.171675,
   5.381773,
   4.69043,
   4.085564,
   3.55635,
   3.093193,
   2.687657,
   2.332365,
   2.020896,
   1.507851,
   1.112248,
   0.8069013,
   0.5714456,
   0.3906147,
   0.2529752,
   0.07561671,
   0.0004906475,
   0.0004906475,
   0.0004906475,
   0};
   graph = new TGraph(358,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fx15,fit1d_FitPsi_2S_2S_Norm[mpipi_2S]_fy15);
   graph->SetName("fit1d_FitPsi_2S_2S_Norm[mpipi_2S]");
   graph->SetTitle("Projection of Fit1D FitPsi_2S");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15 = new TH1F("Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15","Projection of Fit1D FitPsi_2S",358,0.115976,1.844024);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->SetMinimum(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->SetMaximum(191.4817);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->SetDirectory(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->SetStats(0);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->SetMarkerStyle(20);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitPsi_2S_2S_NormoBmpipi_2ScB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitPsi_2S_2S_Norm[mpipi_2S]15);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fx3005[70] = {
   0.29,
   0.31,
   0.33,
   0.35,
   0.37,
   0.39,
   0.41,
   0.43,
   0.45,
   0.47,
   0.49,
   0.51,
   0.53,
   0.55,
   0.57,
   0.59,
   0.61,
   0.63,
   0.65,
   0.67,
   0.69,
   0.71,
   0.73,
   0.75,
   0.77,
   0.79,
   0.81,
   0.83,
   0.85,
   0.87,
   0.89,
   0.91,
   0.93,
   0.95,
   0.97,
   0.99,
   1.01,
   1.03,
   1.05,
   1.07,
   1.09,
   1.11,
   1.13,
   1.15,
   1.17,
   1.19,
   1.21,
   1.23,
   1.25,
   1.27,
   1.29,
   1.31,
   1.33,
   1.35,
   1.37,
   1.39,
   1.41,
   1.43,
   1.45,
   1.47,
   1.49,
   1.51,
   1.53,
   1.55,
   1.57,
   1.59,
   1.61,
   1.63,
   1.65,
   1.67};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fy3005[70] = {
   0.1856296,
   0.7109197,
   -1.11784,
   2.348529,
   0.3060772,
   -1.127363,
   -3.319502,
   -2.322414,
   3.815121,
   -1.154913,
   0.7577056,
   -2.044504,
   3.52436,
   8.863095,
   6.091421,
   3.719635,
   7.824561,
   -2.876515,
   0.4276183,
   3.239854,
   5.46968,
   5.528502,
   2.065834,
   1.406882,
   8.03644,
   1.509178,
   7.400414,
   7.425981,
   7.251018,
   17.50917,
   8.974566,
   18.86414,
   43.32643,
   73.45997,
   124.0417,
   161.0154,
   49.51347,
   41.41225,
   39.81527,
   24.67323,
   28.83777,
   38.64393,
   33.22309,
   26.93173,
   20.23648,
   29.66835,
   21.28697,
   27.76823,
   23.90673,
   26.03575,
   24.48182,
   28.10718,
   14.42064,
   31.21826,
   21.3174,
   26.45893,
   45.62321,
   48.0024,
   31.74886,
   29.37329,
   15.39244,
   8.921529,
   9.114733,
   3.578908,
   2.685351,
   2.737352,
   5.333392,
   2.599494,
   -1.069177,
   1.069524};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_felx3005[70] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fely3005[70] = {
   0.6839421,
   1.10309,
   0.7864063,
   1.661066,
   3.142944,
   2.897696,
   1.430111,
   1.596008,
   3.469271,
   2.637904,
   2.033107,
   2.267331,
   2.930175,
   3.94482,
   3.673987,
   3.847915,
   4.515885,
   3.047145,
   3.528831,
   3.378813,
   3.317028,
   3.385122,
   4.532608,
   4.012602,
   4.459392,
   4.454711,
   3.505384,
   4.556991,
   4.877347,
   5.403618,
   4.92161,
   6.024363,
   7.986373,
   9.73466,
   12.55385,
   13.8145,
   8.07718,
   7.305459,
   7.327924,
   5.891201,
   6.57261,
   7.011791,
   6.606316,
   5.765819,
   5.217484,
   6.139992,
   5.313885,
   5.693444,
   6.138375,
   5.810786,
   5.196991,
   6.228475,
   4.610951,
   6.17894,
   5.277763,
   5.928902,
   7.249019,
   7.548911,
   6.334533,
   6.12945,
   5.405351,
   3.750586,
   3.917566,
   2.462362,
   3.728562,
   2.267648,
   2.361887,
   2.48544,
   1.062661,
   1.244882};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fehx3005[70] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::Psi]_fehy3005[70] = {
   0.6839421,
   1.10309,
   0.7864063,
   1.661066,
   3.142944,
   2.897696,
   1.430111,
   1.596008,
   3.469271,
   2.637904,
   2.033107,
   2.267331,
   2.930175,
   3.94482,
   3.673987,
   3.847915,
   4.515885,
   3.047145,
   3.528831,
   3.378813,
   3.317028,
   3.385122,
   4.532608,
   4.012602,
   4.459392,
   4.454711,
   3.505384,
   4.556991,
   4.877347,
   5.403618,
   4.92161,
   6.024363,
   7.986373,
   9.73466,
   12.55385,
   13.8145,
   8.07718,
   7.305459,
   7.327924,
   5.891201,
   6.57261,
   7.011791,
   6.606316,
   5.765819,
   5.217484,
   6.139992,
   5.313885,
   5.693444,
   6.138375,
   5.810786,
   5.196991,
   6.228475,
   4.610951,
   6.17894,
   5.277763,
   5.928902,
   7.249019,
   7.548911,
   6.334533,
   6.12945,
   5.405351,
   3.750586,
   3.917566,
   2.462362,
   3.728562,
   2.267648,
   2.361887,
   2.48544,
   1.062661,
   1.244882};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70,h_ds_1000_Cut[sample==sample::Psi]_fx3005,h_ds_1000_Cut[sample==sample::Psi]_fy3005,h_ds_1000_Cut[sample==sample::Psi]_felx3005,h_ds_1000_Cut[sample==sample::Psi]_fehx3005,h_ds_1000_Cut[sample==sample::Psi]_fely3005,h_ds_1000_Cut[sample==sample::Psi]_fehy3005);
   grae->SetName("h_ds_1000_Cut[sample==sample::Psi]");
   grae->SetTitle("Histogram of ds_1000_plot__mpipi_2S");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005 = new TH1F("Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005","Histogram of ds_1000_plot__mpipi_2S",100,0.14,1.82);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->SetMinimum(-23.99901);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->SetMaximum(192.9052);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->SetStats(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLPsicB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sample==sample::Psi]3005);
   
   grae->Draw("zp");
   
   TH1D *frame_2ddb5860__10 = new TH1D("frame_2ddb5860__10","A RooPlot of \"1*m23cp\"",70,0.28,1.68);
   frame_2ddb5860__10->SetBinContent(1,183.8675);
   frame_2ddb5860__10->SetMinimum(-20);
   frame_2ddb5860__10->SetMaximum(240);
   frame_2ddb5860__10->SetEntries(1);
   frame_2ddb5860__10->SetDirectory(0);
   frame_2ddb5860__10->SetStats(0);
   frame_2ddb5860__10->SetMarkerStyle(20);
   frame_2ddb5860__10->GetXaxis()->SetNdivisions(505);
   frame_2ddb5860__10->GetXaxis()->SetLabelFont(132);
   frame_2ddb5860__10->GetXaxis()->SetLabelOffset(0.015);
   frame_2ddb5860__10->GetXaxis()->SetLabelSize(0.05);
   frame_2ddb5860__10->GetXaxis()->SetTitleSize(-1);
   frame_2ddb5860__10->GetXaxis()->SetTitleOffset(1);
   frame_2ddb5860__10->GetXaxis()->SetTitleFont(132);
   frame_2ddb5860__10->GetYaxis()->SetNdivisions(3000513);
   frame_2ddb5860__10->GetYaxis()->SetLabelFont(132);
   frame_2ddb5860__10->GetYaxis()->SetLabelSize(0.05);
   frame_2ddb5860__10->GetYaxis()->SetTitleSize(0.05);
   frame_2ddb5860__10->GetYaxis()->SetTitleFont(132);
   frame_2ddb5860__10->GetZaxis()->SetLabelFont(132);
   frame_2ddb5860__10->GetZaxis()->SetLabelSize(0.05);
   frame_2ddb5860__10->GetZaxis()->SetTitleSize(0.05);
   frame_2ddb5860__10->GetZaxis()->SetTitleOffset(1);
   frame_2ddb5860__10->GetZaxis()->SetTitleFont(132);
   frame_2ddb5860__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Figure_2_2_15()
{
//=========Macro generated from canvas: lol2/
//=========  (Fri Feb 17 12:09:56 2023) by ROOT version 6.26/04
   TCanvas *lol2 = new TCanvas("lol2", "",10,32,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   lol2->SetHighLightColor(2);
   lol2->Range(0.106506,-7.228916,1.552289,53.01205);
   lol2->SetFillColor(0);
   lol2->SetBorderMode(0);
   lol2->SetBorderSize(2);
   lol2->SetTickx(1);
   lol2->SetTicky(1);
   lol2->SetLeftMargin(0.12);
   lol2->SetRightMargin(0.05);
   lol2->SetTopMargin(0.05);
   lol2->SetBottomMargin(0.12);
   lol2->SetFrameBorderMode(0);
   lol2->SetFrameBorderMode(0);
   
   TH1D *frame_2930bb00__1 = new TH1D("frame_2930bb00__1","A RooPlot of \"1*m23cp\"",60,0.28,1.48);
   frame_2930bb00__1->SetBinContent(1,32.69239);
   frame_2930bb00__1->SetMinimum(0);
   frame_2930bb00__1->SetMaximum(50);
   frame_2930bb00__1->SetEntries(1);
   frame_2930bb00__1->SetDirectory(0);
   frame_2930bb00__1->SetStats(0);
   frame_2930bb00__1->SetMarkerStyle(20);
   frame_2930bb00__1->GetXaxis()->SetNdivisions(505);
   frame_2930bb00__1->GetXaxis()->SetLabelFont(132);
   frame_2930bb00__1->GetXaxis()->SetLabelOffset(0.015);
   frame_2930bb00__1->GetXaxis()->SetLabelSize(0.05);
   frame_2930bb00__1->GetXaxis()->SetTitleSize(-1);
   frame_2930bb00__1->GetXaxis()->SetTitleOffset(1);
   frame_2930bb00__1->GetXaxis()->SetTitleFont(132);
   frame_2930bb00__1->GetYaxis()->SetNdivisions(3000505);
   frame_2930bb00__1->GetYaxis()->SetLabelFont(132);
   frame_2930bb00__1->GetYaxis()->SetLabelSize(0.05);
   frame_2930bb00__1->GetYaxis()->SetTitleSize(0.05);
   frame_2930bb00__1->GetYaxis()->SetTitleFont(132);
   frame_2930bb00__1->GetZaxis()->SetLabelFont(132);
   frame_2930bb00__1->GetZaxis()->SetLabelSize(0.05);
   frame_2930bb00__1->GetZaxis()->SetTitleSize(0.05);
   frame_2930bb00__1->GetZaxis()->SetTitleOffset(1);
   frame_2930bb00__1->GetZaxis()->SetTitleFont(132);
   frame_2930bb00__1->Draw("FUNC");
   
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_GZpGaW]_fx1[195] = {
   0.25998,
   0.26,
   0.28,
   0.2801562,
   0.2803125,
   0.2804688,
   0.280625,
   0.2807812,
   0.2809375,
   0.2810938,
   0.28125,
   0.2815625,
   0.281875,
   0.2821875,
   0.2825,
   0.2828125,
   0.283125,
   0.2834375,
   0.28375,
   0.2840625,
   0.284375,
   0.285,
   0.285625,
   0.28625,
   0.286875,
   0.2875,
   0.288125,
   0.28875,
   0.289375,
   0.29,
   0.290625,
   0.29125,
   0.291875,
   0.2925,
   0.29375,
   0.295,
   0.29625,
   0.2975,
   0.29875,
   0.3,
   0.30125,
   0.3025,
   0.30375,
   0.305,
   0.30625,
   0.3075,
   0.30875,
   0.31,
   0.31125,
   0.3125,
   0.31375,
   0.315,
   0.31625,
   0.3175,
   0.32,
   0.3225,
   0.325,
   0.3275,
   0.33,
   0.3325,
   0.335,
   0.3375,
   0.34,
   0.3425,
   0.345,
   0.3475,
   0.35,
   0.3525,
   0.355,
   0.3575,
   0.36,
   0.3625,
   0.365,
   0.3675,
   0.37,
   0.3725,
   0.375,
   0.3775,
   0.38,
   0.3825,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495,
   0.5,
   0.505,
   0.51,
   0.515,
   0.52,
   0.525,
   0.53,
   0.535,
   0.54,
   0.545,
   0.55,
   0.555,
   0.56,
   0.565,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.8,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.98,
   1,
   1.02,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.48,
   1.5,
   1.50002};
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_GZpGaW]_fy1[195] = {
   0,
   0.07357548,
   0.07357548,
   0.07995994,
   0.08586513,
   0.09138403,
   0.09658288,
   0.1015109,
   0.1062057,
   0.1106971,
   0.1150088,
   0.123168,
   0.130804,
   0.1380036,
   0.1448319,
   0.1513393,
   0.1575654,
   0.1635425,
   0.169297,
   0.1748507,
   0.1802224,
   0.1904805,
   0.2001742,
   0.2093817,
   0.2181649,
   0.2265731,
   0.2346468,
   0.2424193,
   0.249919,
   0.2571697,
   0.2641921,
   0.2710038,
   0.2776206,
   0.2840561,
   0.2964303,
   0.3082086,
   0.3194573,
   0.330231,
   0.3405753,
   0.3505285,
   0.3601235,
   0.3693886,
   0.3783483,
   0.3870244,
   0.3954357,
   0.4035992,
   0.4115301,
   0.4192418,
   0.4267465,
   0.4340553,
   0.4411783,
   0.4481246,
   0.4549026,
   0.4615201,
   0.4743013,
   0.4865188,
   0.4982162,
   0.5094316,
   0.5201983,
   0.5305454,
   0.5404992,
   0.5500829,
   0.5593174,
   0.5682215,
   0.5768125,
   0.5851058,
   0.5931156,
   0.6008551,
   0.6083362,
   0.61557,
   0.6225667,
   0.6293358,
   0.6358861,
   0.6422259,
   0.6483629,
   0.6543042,
   0.6600567,
   0.6656266,
   0.6710199,
   0.6762423,
   0.6812991,
   0.6909357,
   0.6999669,
   0.7084262,
   0.716344,
   0.723748,
   0.7306636,
   0.737114,
   0.7431205,
   0.7487029,
   0.7538797,
   0.7586677,
   0.763083,
   0.7671403,
   0.7708536,
   0.774236,
   0.7772996,
   0.7800562,
   0.7825167,
   0.7846913,
   0.78659,
   0.7882221,
   0.7895963,
   0.7907212,
   0.7916047,
   0.7922546,
   0.7926782,
   0.7928825,
   0.7928742,
   0.7926598,
   0.7922455,
   0.7916373,
   0.7908408,
   0.7898617,
   0.7887051,
   0.7873763,
   0.7858803,
   0.7842217,
   0.7804354,
   0.7760529,
   0.7711072,
   0.7656295,
   0.7596494,
   0.7531948,
   0.7462921,
   0.7389664,
   0.7312417,
   0.7231407,
   0.7146853,
   0.7058963,
   0.6967937,
   0.6873966,
   0.6777236,
   0.6677923,
   0.6576198,
   0.6472226,
   0.6366166,
   0.6258172,
   0.6148392,
   0.5924049,
   0.5694237,
   0.5459995,
   0.5222305,
   0.49821,
   0.4740264,
   0.4497642,
   0.4255043,
   0.401324,
   0.3772973,
   0.3534956,
   0.3299875,
   0.3068393,
   0.2841148,
   0.2618759,
   0.2401825,
   0.2190925,
   0.2087915,
   0.1986624,
   0.188712,
   0.1789469,
   0.1693738,
   0.1599991,
   0.1508295,
   0.141871,
   0.1331302,
   0.1246131,
   0.1163259,
   0.1082746,
   0.1004651,
   0.09290349,
   0.08559548,
   0.07854686,
   0.07176335,
   0.06525059,
   0.05901415,
   0.05305956,
   0.04739228,
   0.04201772,
   0.03694124,
   0.03216814,
   0.02770365,
   0.02355298,
   0.01972126,
   0.01621361,
   0.01303506,
   0.01019061,
   0.007685228,
   0.00552382,
   0.003711252,
   0.002252352,
   0.0011519,
   0.0004146411,
   0.0004146411,
   0.0004146411,
   0};
   TGraph *graph = new TGraph(195,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_GZpGaW]_fx1,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_GZpGaW]_fy1);
   graph->SetName("fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_GZpGaW]");
   graph->SetTitle("Projection of Fit1D FitX_X");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1 = new TH1F("Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1","Projection of Fit1D FitX_X",195,0.135976,1.624024);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->SetMinimum(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->SetMaximum(0.8721707);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->SetDirectory(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->SetStats(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->SetMarkerStyle(20);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_GZpGaWcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_GZpGaW]1);
   
   graph->Draw("l");
   
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_vsOYBq]_fx2[309] = {
   0.27998,
   0.28,
   0.29,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.815,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.8775,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.9525,
   0.95375,
   0.955,
   0.95625,
   0.9575,
   0.95875,
   0.96,
   0.96125,
   0.9625,
   0.96375,
   0.965,
   0.96625,
   0.9675,
   0.97,
   0.97125,
   0.9725,
   0.973125,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.9784375,
   0.97875,
   0.9790625,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.9854688,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.105,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.385,
   1.39,
   1.395,
   1.4,
   1.405,
   1.4075,
   1.41,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525,
   1.455,
   1.46,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.4775,
   1.48,
   1.48,
   1.48002};
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_vsOYBq]_fy2[309] = {
   0,
   0.004010604,
   0.01503799,
   0.02202079,
   0.0343372,
   0.04652941,
   0.0593482,
   0.07312021,
   0.08805591,
   0.1043273,
   0.1220969,
   0.1415328,
   0.1628179,
   0.1861585,
   0.2117923,
   0.2399981,
   0.2711077,
   0.3055206,
   0.3437239,
   0.3863191,
   0.4340575,
   0.4878913,
   0.5490447,
   0.6191169,
   0.7002354,
   0.7458009,
   0.7952876,
   0.8492342,
   0.9082831,
   0.9732057,
   1.044936,
   1.124612,
   1.213638,
   1.313756,
   1.368638,
   1.427157,
   1.489679,
   1.556622,
   1.628459,
   1.705731,
   1.789059,
   1.879154,
   1.97684,
   2.083071,
   2.198959,
   2.325802,
   2.465127,
   2.540023,
   2.61874,
   2.701558,
   2.78878,
   2.880741,
   2.977803,
   3.080367,
   3.188872,
   3.303801,
   3.425683,
   3.555106,
   3.692714,
   3.839223,
   3.995422,
   4.162185,
   4.340481,
   4.531386,
   4.631933,
   4.736089,
   4.844023,
   4.955913,
   5.071948,
   5.192324,
   5.317249,
   5.446943,
   5.581636,
   5.721567,
   5.866992,
   6.018175,
   6.175394,
   6.33894,
   6.509116,
   6.686237,
   6.870632,
   7.06264,
   7.26261,
   7.470901,
   7.68788,
   7.91392,
   8.149393,
   8.394671,
   8.650119,
   8.916088,
   9.19291,
   9.480882,
   9.780262,
   10.09125,
   10.41397,
   10.74845,
   11.09461,
   11.4522,
   11.82081,
   12.19977,
   12.58818,
   12.9848,
   13.388,
   13.7957,
   14.61362,
   15.01675,
   15.41004,
   15.60131,
   15.78799,
   15.96923,
   16.14415,
   16.31177,
   16.47107,
   16.62093,
   16.76018,
   16.88757,
   16.9464,
   17.00175,
   17.05345,
   17.10131,
   17.14512,
   17.1847,
   17.21982,
   17.25028,
   17.27585,
   17.29629,
   17.31135,
   17.32076,
   17.32424,
   17.3215,
   17.31221,
   17.29601,
   17.2725,
   17.24126,
   17.20176,
   17.15343,
   17.09554,
   17.02723,
   16.94738,
   16.90267,
   16.85447,
   16.80248,
   16.74635,
   16.68563,
   16.61972,
   16.54784,
   16.46885,
   16.38105,
   16.28166,
   16.16538,
   16.01924,
   15.76871,
   14.92588,
   14.5876,
   14.33234,
   14.1187,
   13.93131,
   13.76242,
   13.60745,
   13.46345,
   13.32837,
   13.2007,
   13.07932,
   12.96336,
   12.8521,
   12.745,
   12.64156,
   12.44418,
   12.25744,
   12.07943,
   11.90865,
   11.74385,
   11.584,
   11.42819,
   11.12529,
   10.52913,
   10.37451,
   10.21241,
   10.12667,
   10.03592,
   9.937311,
   9.824502,
   9.673784,
   9.284862,
   9.118665,
   8.996018,
   8.892867,
   8.801653,
   8.718798,
   8.642265,
   8.570757,
   8.503387,
   8.378653,
   8.26455,
   8.15888,
   8.06015,
   7.967283,
   7.879469,
   7.79608,
   7.716613,
   7.640659,
   7.497979,
   7.365896,
   7.242818,
   7.127521,
   7.019036,
   6.916579,
   6.819502,
   6.727264,
   6.639407,
   6.555536,
   6.475312,
   6.324652,
   6.185449,
   6.056143,
   5.935476,
   5.822419,
   5.716114,
   5.615843,
   5.520996,
   5.431048,
   5.345548,
   5.264102,
   5.112039,
   4.972561,
   4.843855,
   4.724464,
   4.613202,
   4.509087,
   4.411305,
   4.319166,
   4.232087,
   4.149567,
   4.071176,
   3.996542,
   3.857281,
   3.729631,
   3.611914,
   3.502801,
   3.401225,
   3.306322,
   3.217383,
   3.133824,
   3.055156,
   2.980971,
   2.910924,
   2.844721,
   2.722886,
   2.613856,
   2.516422,
   2.429662,
   2.352861,
   2.285458,
   2.227005,
   2.177147,
   2.135603,
   2.102149,
   2.076618,
   2.058887,
   2.048879,
   2.046555,
   2.051913,
   2.064982,
   2.085816,
   2.11448,
   2.151025,
   2.195462,
   2.247697,
   2.307445,
   2.374084,
   2.446431,
   2.522385,
   2.59839,
   2.668644,
   2.698925,
   2.724008,
   2.742016,
   2.750699,
   2.747426,
   2.740381,
   2.729195,
   2.713449,
   2.69271,
   2.666545,
   2.634525,
   2.596239,
   2.551303,
   2.499378,
   2.440185,
   2.373521,
   2.29928,
   2.217467,
   2.12822,
   2.031817,
   1.928692,
   1.819437,
   1.704803,
   1.58569,
   1.463135,
   1.212384,
   0.9625874,
   0.8413005,
   0.7241019,
   0.6121667,
   0.506576,
   0.4083055,
   0.3182261,
   0.3182261,
   0};
   graph = new TGraph(309,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_vsOYBq]_fx2,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_vsOYBq]_fy2);
   graph->SetName("fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_vsOYBq]");
   graph->SetTitle("Projection of Fit1D FitX_X");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2 = new TH1F("Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2","Projection of Fit1D FitX_X",309,0.159976,1.600024);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->SetMinimum(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->SetMaximum(19.05667);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->SetDirectory(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->SetStats(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->SetMarkerStyle(20);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_vsOYBqcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_vsOYBq]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_fx3[318] = {
   0.25998,
   0.26,
   0.28,
   0.280625,
   0.28125,
   0.2825,
   0.285,
   0.2875,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.815,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.8775,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.9525,
   0.95375,
   0.955,
   0.95625,
   0.9575,
   0.95875,
   0.96,
   0.96125,
   0.9625,
   0.96375,
   0.965,
   0.96625,
   0.9675,
   0.97,
   0.97125,
   0.9725,
   0.973125,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.97875,
   0.9790625,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.105,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.385,
   1.39,
   1.395,
   1.4,
   1.405,
   1.4075,
   1.41,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.455,
   1.46,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.4775,
   1.48,
   1.48,
   1.5,
   1.50002};
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_fy3[318] = {
   0,
   0.07758608,
   0.07758608,
   0.1018691,
   0.12133,
   0.1528612,
   0.201228,
   0.2395869,
   0.2722077,
   0.3268893,
   0.3725493,
   0.4122217,
   0.4475245,
   0.5086385,
   0.5605829,
   0.6058468,
   0.6459514,
   0.6819149,
   0.7441401,
   0.7964821,
   0.8414412,
   0.8807646,
   0.9157687,
   0.9475093,
   0.9768797,
   1.004675,
   1.031635,
   1.058484,
   1.085956,
   1.114831,
   1.145969,
   1.18035,
   1.219133,
   1.26373,
   1.315911,
   1.377959,
   1.413593,
   1.452907,
   1.496457,
   1.5449,
   1.599023,
   1.659775,
   1.72831,
   1.806043,
   1.894732,
   1.943853,
   1.99658,
   2.053284,
   2.114382,
   2.18035,
   2.251731,
   2.329145,
   2.413306,
   2.50504,
   2.605302,
   2.715204,
   2.836048,
   2.969361,
   3.041246,
   3.11695,
   3.196752,
   3.280956,
   3.369896,
   3.463936,
   3.563476,
   3.668955,
   3.780856,
   3.899709,
   4.026102,
   4.160679,
   4.304156,
   4.457322,
   4.621051,
   4.796314,
   4.984184,
   5.083214,
   5.185853,
   5.29227,
   5.402643,
   5.517161,
   5.63602,
   5.759429,
   5.887606,
   6.020781,
   6.159196,
   6.303105,
   6.452771,
   6.608474,
   6.770505,
   6.939165,
   7.114771,
   7.297651,
   7.488144,
   7.6866,
   7.893377,
   8.108843,
   8.333369,
   8.567328,
   8.811094,
   9.06503,
   9.329488,
   9.604798,
   9.891259,
   10.18913,
   10.49861,
   10.81982,
   11.15279,
   11.49744,
   11.85353,
   12.22062,
   12.59808,
   12.98499,
   13.3801,
   13.78179,
   14.18799,
   15.0029,
   15.40453,
   15.79632,
   15.98685,
   16.17277,
   16.35327,
   16.52744,
   16.69431,
   16.85285,
   17.00197,
   17.14047,
   17.26711,
   17.38055,
   17.43187,
   17.47935,
   17.52279,
   17.56199,
   17.59675,
   17.62683,
   17.65203,
   17.67209,
   17.68677,
   17.69581,
   17.69892,
   17.69581,
   17.68614,
   17.66957,
   17.64569,
   17.61407,
   17.57421,
   17.5255,
   17.46724,
   17.39856,
   17.31833,
   17.22504,
   17.17287,
   17.11656,
   17.05565,
   16.98956,
   16.91748,
   16.83831,
   16.75032,
   16.65074,
   16.53428,
   16.38796,
   16.13724,
   15.29422,
   14.95576,
   14.7003,
   14.48648,
   14.2989,
   14.12983,
   13.97468,
   13.83049,
   13.69522,
   13.56737,
   13.4458,
   13.32965,
   13.21821,
   13.11092,
   13.0073,
   12.80955,
   12.62244,
   12.44405,
   12.27289,
   12.10773,
   11.94751,
   11.79132,
   11.48768,
   10.89004,
   10.73504,
   10.57258,
   10.48665,
   10.39571,
   10.29692,
   10.18392,
   10.03302,
   9.643912,
   9.47753,
   9.354697,
   9.251361,
   9.159961,
   9.076921,
   9.000203,
   8.92851,
   8.860955,
   8.73585,
   8.621376,
   8.515336,
   8.416236,
   8.322998,
   8.234814,
   8.151055,
   8.071218,
   7.994894,
   7.851475,
   7.718652,
   7.594835,
   7.4788,
   7.369576,
   7.26638,
   7.168565,
   7.07559,
   6.986995,
   6.902388,
   6.821427,
   6.669294,
   6.52862,
   6.397844,
   6.275708,
   6.161183,
   6.053412,
   5.951677,
   5.855366,
   5.763956,
   5.676995,
   5.59409,
   5.439112,
   5.296725,
   5.165116,
   5.042829,
   4.928675,
   4.821676,
   4.721016,
   4.626005,
   4.536061,
   4.450683,
   4.369441,
   4.291962,
   4.147033,
   4.013746,
   3.890421,
   3.775731,
   3.668612,
   3.568198,
   3.473782,
   3.384781,
   3.300707,
   3.221153,
   3.145775,
   3.07428,
   2.941979,
   2.822647,
   2.715084,
   2.618374,
   2.531808,
   2.454831,
   2.387004,
   2.327977,
   2.277474,
   2.235279,
   2.201231,
   2.175213,
   2.157154,
   2.14702,
   2.144816,
   2.150578,
   2.164363,
   2.186243,
   2.216276,
   2.254476,
   2.300757,
   2.354837,
   2.416102,
   2.483372,
   2.554553,
   2.626094,
   2.692197,
   2.720521,
   2.74373,
   2.759942,
   2.766913,
   2.762009,
   2.754179,
   2.74223,
   2.725741,
   2.704281,
   2.677415,
   2.644716,
   2.605771,
   2.560198,
   2.507657,
   2.44787,
   2.380633,
   2.305841,
   2.223499,
   2.133744,
   2.036855,
   1.933265,
   1.823568,
   1.708514,
   1.466072,
   1.214636,
   0.9642445,
   0.8426936,
   0.7252538,
   0.6131,
   0.5073135,
   0.4088701,
   0.3186408,
   0.3186408,
   0.3186408,
   0};
   graph = new TGraph(318,fit1d_FitX_X_X_Norm[mpipi_X]_fx3,fit1d_FitX_X_X_Norm[mpipi_X]_fy3);
   graph->SetName("fit1d_FitX_X_X_Norm[mpipi_X]");
   graph->SetTitle("Projection of Fit1D FitX_X");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3 = new TH1F("Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3","Projection of Fit1D FitX_X",318,0.135976,1.624024);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->SetMinimum(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->SetMaximum(19.46882);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->SetDirectory(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->SetStats(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->SetMarkerStyle(20);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitX_X_X_Norm[mpipi_X]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sample==sample::X]_fx3001[60] = {
   0.29,
   0.31,
   0.33,
   0.35,
   0.37,
   0.39,
   0.41,
   0.43,
   0.45,
   0.47,
   0.49,
   0.51,
   0.53,
   0.55,
   0.57,
   0.59,
   0.61,
   0.63,
   0.65,
   0.67,
   0.69,
   0.71,
   0.73,
   0.75,
   0.77,
   0.79,
   0.81,
   0.83,
   0.85,
   0.87,
   0.89,
   0.91,
   0.93,
   0.95,
   0.97,
   0.99,
   1.01,
   1.03,
   1.05,
   1.07,
   1.09,
   1.11,
   1.13,
   1.15,
   1.17,
   1.19,
   1.21,
   1.23,
   1.25,
   1.27,
   1.29,
   1.31,
   1.33,
   1.35,
   1.37,
   1.39,
   1.41,
   1.43,
   1.45,
   1.47};
   Double_t h_ds_1000_Cut[sample==sample::X]_fy3001[60] = {
   -0.5673211,
   -0.2874643,
   -1.535878,
   -0.4106842,
   3.260196,
   4.398265,
   -0.3390781,
   0.9203839,
   2.610573,
   10.93511,
   -2.543167,
   -1.881276,
   -3.199212,
   -0.4528348,
   4.104899,
   1.243666,
   -1.385693,
   4.076197,
   -3.07099,
   0.6548702,
   0.6829362,
   1.542809,
   1.887794,
   3.10002,
   5.341947,
   1.599425,
   -1.471272,
   4.087621,
   2.202163,
   -2.158762,
   0.2168737,
   5.561656,
   2.127367,
   14.49563,
   24.91955,
   15.74906,
   2.470519,
   2.944806,
   1.316474,
   1.49,
   -0.04267123,
   3.384148,
   2.320837,
   5.702229,
   -1.704096,
   7.051836,
   1.022175,
   0.1808237,
   5.954092,
   4.826606,
   5.423402,
   3.598949,
   2.894328,
   0.4644667,
   -0.4264408,
   -0.1135553,
   3.280799,
   5.554813,
   2.187712,
   -1.099167};
   Double_t h_ds_1000_Cut[sample==sample::X]_felx3001[60] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::X]_fely3001[60] = {
   0.4834443,
   0.5531685,
   1.998729,
   1.039409,
   2.198664,
   2.553,
   1.089354,
   2.478678,
   3.02237,
   4.379923,
   2.442486,
   1.409206,
   1.599108,
   1.494009,
   3.151374,
   2.051512,
   2.130407,
   3.384699,
   1.681777,
   2.80549,
   2.799928,
   3.17001,
   3.364529,
   3.047978,
   4.204173,
   3.216671,
   3.060493,
   3.252252,
   3.353088,
   2.995681,
   2.722983,
   3.468043,
   3.19024,
   4.615873,
   5.970608,
   5.452951,
   3.743794,
   3.410919,
   2.313646,
   3.191259,
   2.673511,
   3.117178,
   2.694741,
   3.558326,
   2.116259,
   3.840045,
   2.419134,
   2.025666,
   3.715172,
   3.228452,
   3.394119,
   2.58733,
   2.414979,
   1.765752,
   1.729216,
   1.448355,
   2.311131,
   2.799377,
   1.910803,
   0.7571023};
   Double_t h_ds_1000_Cut[sample==sample::X]_fehx3001[60] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::X]_fehy3001[60] = {
   0.4834443,
   0.5531685,
   1.998729,
   1.039409,
   2.198664,
   2.553,
   1.089354,
   2.478678,
   3.02237,
   4.379923,
   2.442486,
   1.409206,
   1.599108,
   1.494009,
   3.151374,
   2.051512,
   2.130407,
   3.384699,
   1.681777,
   2.80549,
   2.799928,
   3.17001,
   3.364529,
   3.047978,
   4.204173,
   3.216671,
   3.060493,
   3.252252,
   3.353088,
   2.995681,
   2.722983,
   3.468043,
   3.19024,
   4.615873,
   5.970608,
   5.452951,
   3.743794,
   3.410919,
   2.313646,
   3.191259,
   2.673511,
   3.117178,
   2.694741,
   3.558326,
   2.116259,
   3.840045,
   2.419134,
   2.025666,
   3.715172,
   3.228452,
   3.394119,
   2.58733,
   2.414979,
   1.765752,
   1.729216,
   1.448355,
   2.311131,
   2.799377,
   1.910803,
   0.7571023};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_Cut[sample==sample::X]_fx3001,h_ds_1000_Cut[sample==sample::X]_fy3001,h_ds_1000_Cut[sample==sample::X]_felx3001,h_ds_1000_Cut[sample==sample::X]_fehx3001,h_ds_1000_Cut[sample==sample::X]_fely3001,h_ds_1000_Cut[sample==sample::X]_fehy3001);
   grae->SetName("h_ds_1000_Cut[sample==sample::X]");
   grae->SetTitle("Histogram of ds_1000_plot__mpipi_X");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001 = new TH1F("Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001","Histogram of ds_1000_plot__mpipi_X",100,0.16,1.6);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->SetMinimum(-8.758903);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->SetMaximum(34.49462);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->SetStats(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sample==sample::X]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_2930bb00__2 = new TH1D("frame_2930bb00__2","A RooPlot of \"1*m23cp\"",60,0.28,1.48);
   frame_2930bb00__2->SetBinContent(1,32.69239);
   frame_2930bb00__2->SetMinimum(0);
   frame_2930bb00__2->SetMaximum(50);
   frame_2930bb00__2->SetEntries(1);
   frame_2930bb00__2->SetDirectory(0);
   frame_2930bb00__2->SetStats(0);
   frame_2930bb00__2->SetMarkerStyle(20);
   frame_2930bb00__2->GetXaxis()->SetNdivisions(505);
   frame_2930bb00__2->GetXaxis()->SetLabelFont(132);
   frame_2930bb00__2->GetXaxis()->SetLabelOffset(0.015);
   frame_2930bb00__2->GetXaxis()->SetLabelSize(0.05);
   frame_2930bb00__2->GetXaxis()->SetTitleSize(-1);
   frame_2930bb00__2->GetXaxis()->SetTitleOffset(1);
   frame_2930bb00__2->GetXaxis()->SetTitleFont(132);
   frame_2930bb00__2->GetYaxis()->SetNdivisions(3000505);
   frame_2930bb00__2->GetYaxis()->SetLabelFont(132);
   frame_2930bb00__2->GetYaxis()->SetLabelSize(0.05);
   frame_2930bb00__2->GetYaxis()->SetTitleSize(0.05);
   frame_2930bb00__2->GetYaxis()->SetTitleFont(132);
   frame_2930bb00__2->GetZaxis()->SetLabelFont(132);
   frame_2930bb00__2->GetZaxis()->SetLabelSize(0.05);
   frame_2930bb00__2->GetZaxis()->SetTitleSize(0.05);
   frame_2930bb00__2->GetZaxis()->SetTitleOffset(1);
   frame_2930bb00__2->GetZaxis()->SetTitleFont(132);
   frame_2930bb00__2->Draw("AXISSAME");
   lol2->Modified();
   lol2->cd();
   lol2->SetSelected(lol2);
}


==> figs/Fig2b_new.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Apr  4 00:12:49 2023) by ROOT version 6.26/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",415,38,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.106506,-12.95181,1.552289,53.31325);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_2dda7010__7 = new TH1D("frame_2dda7010__7","A RooPlot of \"1*m23cp\"",60,0.28,1.48);
   frame_2dda7010__7->SetBinContent(1,32.69239);
   frame_2dda7010__7->SetMinimum(-5);
   frame_2dda7010__7->SetMaximum(50);
   frame_2dda7010__7->SetEntries(1);
   frame_2dda7010__7->SetDirectory(0);
   frame_2dda7010__7->SetStats(0);
   frame_2dda7010__7->SetMarkerStyle(20);
   frame_2dda7010__7->GetXaxis()->SetNdivisions(505);
   frame_2dda7010__7->GetXaxis()->SetLabelFont(132);
   frame_2dda7010__7->GetXaxis()->SetLabelOffset(0.015);
   frame_2dda7010__7->GetXaxis()->SetLabelSize(0.05);
   frame_2dda7010__7->GetXaxis()->SetTitleSize(-1);
   frame_2dda7010__7->GetXaxis()->SetTitleOffset(1);
   frame_2dda7010__7->GetXaxis()->SetTitleFont(132);
   frame_2dda7010__7->GetYaxis()->SetNdivisions(3000511);
   frame_2dda7010__7->GetYaxis()->SetLabelFont(132);
   frame_2dda7010__7->GetYaxis()->SetLabelSize(0.05);
   frame_2dda7010__7->GetYaxis()->SetTitleSize(0.05);
   frame_2dda7010__7->GetYaxis()->SetTitleFont(132);
   frame_2dda7010__7->GetZaxis()->SetLabelFont(132);
   frame_2dda7010__7->GetZaxis()->SetLabelSize(0.05);
   frame_2dda7010__7->GetZaxis()->SetTitleSize(0.05);
   frame_2dda7010__7->GetZaxis()->SetTitleOffset(1);
   frame_2dda7010__7->GetZaxis()->SetTitleFont(132);
   frame_2dda7010__7->Draw("FUNC");
   
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_LouaRr]_fx10[195] = {
   0.25998,
   0.26,
   0.28,
   0.2801562,
   0.2803125,
   0.2804688,
   0.280625,
   0.2807812,
   0.2809375,
   0.2810938,
   0.28125,
   0.2815625,
   0.281875,
   0.2821875,
   0.2825,
   0.2828125,
   0.283125,
   0.2834375,
   0.28375,
   0.2840625,
   0.284375,
   0.285,
   0.285625,
   0.28625,
   0.286875,
   0.2875,
   0.288125,
   0.28875,
   0.289375,
   0.29,
   0.290625,
   0.29125,
   0.291875,
   0.2925,
   0.29375,
   0.295,
   0.29625,
   0.2975,
   0.29875,
   0.3,
   0.30125,
   0.3025,
   0.30375,
   0.305,
   0.30625,
   0.3075,
   0.30875,
   0.31,
   0.31125,
   0.3125,
   0.31375,
   0.315,
   0.31625,
   0.3175,
   0.32,
   0.3225,
   0.325,
   0.3275,
   0.33,
   0.3325,
   0.335,
   0.3375,
   0.34,
   0.3425,
   0.345,
   0.3475,
   0.35,
   0.3525,
   0.355,
   0.3575,
   0.36,
   0.3625,
   0.365,
   0.3675,
   0.37,
   0.3725,
   0.375,
   0.3775,
   0.38,
   0.3825,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495,
   0.5,
   0.505,
   0.51,
   0.515,
   0.52,
   0.525,
   0.53,
   0.535,
   0.54,
   0.545,
   0.55,
   0.555,
   0.56,
   0.565,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.8,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.98,
   1,
   1.02,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.48,
   1.5,
   1.50002};
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_LouaRr]_fy10[195] = {
   0,
   0.07357548,
   0.07357548,
   0.07995994,
   0.08586513,
   0.09138403,
   0.09658288,
   0.1015109,
   0.1062057,
   0.1106971,
   0.1150088,
   0.123168,
   0.130804,
   0.1380036,
   0.1448319,
   0.1513393,
   0.1575654,
   0.1635425,
   0.169297,
   0.1748507,
   0.1802224,
   0.1904805,
   0.2001742,
   0.2093817,
   0.2181649,
   0.2265731,
   0.2346468,
   0.2424193,
   0.249919,
   0.2571697,
   0.2641921,
   0.2710038,
   0.2776206,
   0.2840561,
   0.2964303,
   0.3082086,
   0.3194573,
   0.330231,
   0.3405753,
   0.3505285,
   0.3601235,
   0.3693886,
   0.3783483,
   0.3870244,
   0.3954357,
   0.4035992,
   0.4115301,
   0.4192418,
   0.4267465,
   0.4340553,
   0.4411783,
   0.4481246,
   0.4549026,
   0.4615201,
   0.4743013,
   0.4865188,
   0.4982162,
   0.5094316,
   0.5201983,
   0.5305454,
   0.5404992,
   0.5500829,
   0.5593174,
   0.5682215,
   0.5768125,
   0.5851058,
   0.5931156,
   0.6008551,
   0.6083362,
   0.61557,
   0.6225667,
   0.6293358,
   0.6358861,
   0.6422259,
   0.6483629,
   0.6543042,
   0.6600567,
   0.6656266,
   0.6710199,
   0.6762423,
   0.6812991,
   0.6909357,
   0.6999669,
   0.7084262,
   0.716344,
   0.723748,
   0.7306636,
   0.737114,
   0.7431205,
   0.7487029,
   0.7538797,
   0.7586677,
   0.763083,
   0.7671403,
   0.7708536,
   0.774236,
   0.7772996,
   0.7800562,
   0.7825167,
   0.7846913,
   0.78659,
   0.7882221,
   0.7895963,
   0.7907212,
   0.7916047,
   0.7922546,
   0.7926782,
   0.7928825,
   0.7928742,
   0.7926598,
   0.7922455,
   0.7916373,
   0.7908408,
   0.7898617,
   0.7887051,
   0.7873763,
   0.7858803,
   0.7842217,
   0.7804354,
   0.7760529,
   0.7711072,
   0.7656295,
   0.7596494,
   0.7531948,
   0.7462921,
   0.7389664,
   0.7312417,
   0.7231407,
   0.7146853,
   0.7058963,
   0.6967937,
   0.6873966,
   0.6777236,
   0.6677923,
   0.6576198,
   0.6472226,
   0.6366166,
   0.6258172,
   0.6148392,
   0.5924049,
   0.5694237,
   0.5459995,
   0.5222305,
   0.49821,
   0.4740264,
   0.4497642,
   0.4255043,
   0.401324,
   0.3772973,
   0.3534956,
   0.3299875,
   0.3068393,
   0.2841148,
   0.2618759,
   0.2401825,
   0.2190925,
   0.2087915,
   0.1986624,
   0.188712,
   0.1789469,
   0.1693738,
   0.1599991,
   0.1508295,
   0.141871,
   0.1331302,
   0.1246131,
   0.1163259,
   0.1082746,
   0.1004651,
   0.09290349,
   0.08559548,
   0.07854686,
   0.07176335,
   0.06525059,
   0.05901415,
   0.05305956,
   0.04739228,
   0.04201772,
   0.03694124,
   0.03216814,
   0.02770365,
   0.02355298,
   0.01972126,
   0.01621361,
   0.01303506,
   0.01019061,
   0.007685228,
   0.00552382,
   0.003711252,
   0.002252352,
   0.0011519,
   0.0004146411,
   0.0004146411,
   0.0004146411,
   0};
   TGraph *graph = new TGraph(195,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_LouaRr]_fx10,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_LouaRr]_fy10);
   graph->SetName("fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_LouaRr]");
   graph->SetTitle("Projection of Fit1D FitX_X");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10 = new TH1F("Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10","Projection of Fit1D FitX_X",195,0.135976,1.624024);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->SetMinimum(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->SetMaximum(0.8721707);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->SetDirectory(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->SetStats(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->SetMarkerStyle(20);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBpspol_LouaRrcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitX_X_X_Norm[mpipi_X]_Comp[pspol_LouaRr]10);
   
   graph->Draw("l");
   
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_RgDALF]_fx11[309] = {
   0.27998,
   0.28,
   0.29,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.815,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.8775,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.9525,
   0.95375,
   0.955,
   0.95625,
   0.9575,
   0.95875,
   0.96,
   0.96125,
   0.9625,
   0.96375,
   0.965,
   0.96625,
   0.9675,
   0.97,
   0.97125,
   0.9725,
   0.973125,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.9784375,
   0.97875,
   0.9790625,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.9854688,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.105,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.385,
   1.39,
   1.395,
   1.4,
   1.405,
   1.4075,
   1.41,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525,
   1.455,
   1.46,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.4775,
   1.48,
   1.48,
   1.48002};
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_RgDALF]_fy11[309] = {
   0,
   0.004010604,
   0.01503799,
   0.02202079,
   0.0343372,
   0.04652941,
   0.0593482,
   0.07312021,
   0.08805591,
   0.1043273,
   0.1220969,
   0.1415328,
   0.1628179,
   0.1861585,
   0.2117923,
   0.2399981,
   0.2711077,
   0.3055206,
   0.3437239,
   0.3863191,
   0.4340575,
   0.4878913,
   0.5490447,
   0.6191169,
   0.7002354,
   0.7458009,
   0.7952876,
   0.8492342,
   0.9082831,
   0.9732057,
   1.044936,
   1.124612,
   1.213638,
   1.313756,
   1.368638,
   1.427157,
   1.489679,
   1.556622,
   1.628459,
   1.705731,
   1.789059,
   1.879154,
   1.97684,
   2.083071,
   2.198959,
   2.325802,
   2.465127,
   2.540023,
   2.61874,
   2.701558,
   2.78878,
   2.880741,
   2.977803,
   3.080367,
   3.188872,
   3.303801,
   3.425683,
   3.555106,
   3.692714,
   3.839223,
   3.995422,
   4.162185,
   4.340481,
   4.531386,
   4.631933,
   4.736089,
   4.844023,
   4.955913,
   5.071948,
   5.192324,
   5.317249,
   5.446943,
   5.581636,
   5.721567,
   5.866992,
   6.018175,
   6.175394,
   6.33894,
   6.509116,
   6.686237,
   6.870632,
   7.06264,
   7.26261,
   7.470901,
   7.68788,
   7.91392,
   8.149393,
   8.394671,
   8.650119,
   8.916088,
   9.19291,
   9.480882,
   9.780262,
   10.09125,
   10.41397,
   10.74845,
   11.09461,
   11.4522,
   11.82081,
   12.19977,
   12.58818,
   12.9848,
   13.388,
   13.7957,
   14.61362,
   15.01675,
   15.41004,
   15.60131,
   15.78799,
   15.96923,
   16.14415,
   16.31177,
   16.47107,
   16.62093,
   16.76018,
   16.88757,
   16.9464,
   17.00175,
   17.05345,
   17.10131,
   17.14512,
   17.1847,
   17.21982,
   17.25028,
   17.27585,
   17.29629,
   17.31135,
   17.32076,
   17.32424,
   17.3215,
   17.31221,
   17.29601,
   17.2725,
   17.24126,
   17.20176,
   17.15343,
   17.09554,
   17.02723,
   16.94738,
   16.90267,
   16.85447,
   16.80248,
   16.74635,
   16.68563,
   16.61972,
   16.54784,
   16.46885,
   16.38105,
   16.28166,
   16.16538,
   16.01924,
   15.76871,
   14.92588,
   14.5876,
   14.33234,
   14.1187,
   13.93131,
   13.76242,
   13.60745,
   13.46345,
   13.32837,
   13.2007,
   13.07932,
   12.96336,
   12.8521,
   12.745,
   12.64156,
   12.44418,
   12.25744,
   12.07943,
   11.90865,
   11.74385,
   11.584,
   11.42819,
   11.12529,
   10.52913,
   10.37451,
   10.21241,
   10.12667,
   10.03592,
   9.937311,
   9.824502,
   9.673784,
   9.284862,
   9.118665,
   8.996018,
   8.892867,
   8.801653,
   8.718798,
   8.642265,
   8.570757,
   8.503387,
   8.378653,
   8.26455,
   8.15888,
   8.06015,
   7.967283,
   7.879469,
   7.79608,
   7.716613,
   7.640659,
   7.497979,
   7.365896,
   7.242818,
   7.127521,
   7.019036,
   6.916579,
   6.819502,
   6.727264,
   6.639407,
   6.555536,
   6.475312,
   6.324652,
   6.185449,
   6.056143,
   5.935476,
   5.822419,
   5.716114,
   5.615843,
   5.520996,
   5.431048,
   5.345548,
   5.264102,
   5.112039,
   4.972561,
   4.843855,
   4.724464,
   4.613202,
   4.509087,
   4.411305,
   4.319166,
   4.232087,
   4.149567,
   4.071176,
   3.996542,
   3.857281,
   3.729631,
   3.611914,
   3.502801,
   3.401225,
   3.306322,
   3.217383,
   3.133824,
   3.055156,
   2.980971,
   2.910924,
   2.844721,
   2.722886,
   2.613856,
   2.516422,
   2.429662,
   2.352861,
   2.285458,
   2.227005,
   2.177147,
   2.135603,
   2.102149,
   2.076618,
   2.058887,
   2.048879,
   2.046555,
   2.051913,
   2.064982,
   2.085816,
   2.11448,
   2.151025,
   2.195462,
   2.247697,
   2.307445,
   2.374084,
   2.446431,
   2.522385,
   2.59839,
   2.668644,
   2.698925,
   2.724008,
   2.742016,
   2.750699,
   2.747426,
   2.740381,
   2.729195,
   2.713449,
   2.69271,
   2.666545,
   2.634525,
   2.596239,
   2.551303,
   2.499378,
   2.440185,
   2.373521,
   2.29928,
   2.217467,
   2.12822,
   2.031817,
   1.928692,
   1.819437,
   1.704803,
   1.58569,
   1.463135,
   1.212384,
   0.9625874,
   0.8413005,
   0.7241019,
   0.6121667,
   0.506576,
   0.4083055,
   0.3182261,
   0.3182261,
   0};
   graph = new TGraph(309,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_RgDALF]_fx11,fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_RgDALF]_fy11);
   graph->SetName("fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_RgDALF]");
   graph->SetTitle("Projection of Fit1D FitX_X");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11 = new TH1F("Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11","Projection of Fit1D FitX_X",309,0.159976,1.600024);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->SetMinimum(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->SetMaximum(19.05667);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->SetDirectory(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->SetStats(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->SetMarkerStyle(20);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB_CompoBsw_RgDALFcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitX_X_X_Norm[mpipi_X]_Comp[sw_RgDALF]11);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_fx12[318] = {
   0.25998,
   0.26,
   0.28,
   0.280625,
   0.28125,
   0.2825,
   0.285,
   0.2875,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.815,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.8775,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.9175,
   0.91875,
   0.92,
   0.92125,
   0.9225,
   0.92375,
   0.925,
   0.92625,
   0.9275,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.9525,
   0.95375,
   0.955,
   0.95625,
   0.9575,
   0.95875,
   0.96,
   0.96125,
   0.9625,
   0.96375,
   0.965,
   0.96625,
   0.9675,
   0.97,
   0.97125,
   0.9725,
   0.973125,
   0.97375,
   0.974375,
   0.975,
   0.975625,
   0.97625,
   0.976875,
   0.9775,
   0.978125,
   0.97875,
   0.9790625,
   0.979375,
   0.9796875,
   0.98,
   0.9803125,
   0.980625,
   0.9809375,
   0.98125,
   0.9815625,
   0.981875,
   0.9821875,
   0.9825,
   0.9828125,
   0.983125,
   0.9834375,
   0.98375,
   0.9840625,
   0.984375,
   0.9846875,
   0.985,
   0.9853125,
   0.985625,
   0.9857813,
   0.9859375,
   0.9860938,
   0.98625,
   0.9864063,
   0.9865625,
   0.9867188,
   0.986875,
   0.9870313,
   0.9871875,
   0.9873438,
   0.9875,
   0.9876563,
   0.9878125,
   0.9879688,
   0.988125,
   0.9882812,
   0.9884375,
   0.9885938,
   0.98875,
   0.9889062,
   0.9890625,
   0.9892188,
   0.989375,
   0.9895312,
   0.9896875,
   0.99,
   0.9903125,
   0.990625,
   0.9909375,
   0.99125,
   0.9915625,
   0.991875,
   0.9925,
   0.99375,
   0.9940625,
   0.994375,
   0.9945312,
   0.9946875,
   0.9948438,
   0.995,
   0.9951562,
   0.9953125,
   0.9954688,
   0.995625,
   0.9957813,
   0.9959375,
   0.9960938,
   0.99625,
   0.9964063,
   0.9965625,
   0.996875,
   0.9971875,
   0.9975,
   0.9978125,
   0.998125,
   0.9984375,
   0.99875,
   0.9990625,
   0.999375,
   1,
   1.000625,
   1.00125,
   1.001875,
   1.0025,
   1.003125,
   1.00375,
   1.004375,
   1.005,
   1.005625,
   1.00625,
   1.0075,
   1.00875,
   1.01,
   1.01125,
   1.0125,
   1.01375,
   1.015,
   1.01625,
   1.0175,
   1.01875,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.105,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.385,
   1.39,
   1.395,
   1.4,
   1.405,
   1.4075,
   1.41,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4225,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.455,
   1.46,
   1.465,
   1.4675,
   1.47,
   1.4725,
   1.475,
   1.4775,
   1.48,
   1.48,
   1.5,
   1.50002};
   Double_t fit1d_FitX_X_X_Norm[mpipi_X]_fy12[318] = {
   0,
   0.07758608,
   0.07758608,
   0.1018691,
   0.12133,
   0.1528612,
   0.201228,
   0.2395869,
   0.2722077,
   0.3268893,
   0.3725493,
   0.4122217,
   0.4475245,
   0.5086385,
   0.5605829,
   0.6058468,
   0.6459514,
   0.6819149,
   0.7441401,
   0.7964821,
   0.8414412,
   0.8807646,
   0.9157687,
   0.9475093,
   0.9768797,
   1.004675,
   1.031635,
   1.058484,
   1.085956,
   1.114831,
   1.145969,
   1.18035,
   1.219133,
   1.26373,
   1.315911,
   1.377959,
   1.413593,
   1.452907,
   1.496457,
   1.5449,
   1.599023,
   1.659775,
   1.72831,
   1.806043,
   1.894732,
   1.943853,
   1.99658,
   2.053284,
   2.114382,
   2.18035,
   2.251731,
   2.329145,
   2.413306,
   2.50504,
   2.605302,
   2.715204,
   2.836048,
   2.969361,
   3.041246,
   3.11695,
   3.196752,
   3.280956,
   3.369896,
   3.463936,
   3.563476,
   3.668955,
   3.780856,
   3.899709,
   4.026102,
   4.160679,
   4.304156,
   4.457322,
   4.621051,
   4.796314,
   4.984184,
   5.083214,
   5.185853,
   5.29227,
   5.402643,
   5.517161,
   5.63602,
   5.759429,
   5.887606,
   6.020781,
   6.159196,
   6.303105,
   6.452771,
   6.608474,
   6.770505,
   6.939165,
   7.114771,
   7.297651,
   7.488144,
   7.6866,
   7.893377,
   8.108843,
   8.333369,
   8.567328,
   8.811094,
   9.06503,
   9.329488,
   9.604798,
   9.891259,
   10.18913,
   10.49861,
   10.81982,
   11.15279,
   11.49744,
   11.85353,
   12.22062,
   12.59808,
   12.98499,
   13.3801,
   13.78179,
   14.18799,
   15.0029,
   15.40453,
   15.79632,
   15.98685,
   16.17277,
   16.35327,
   16.52744,
   16.69431,
   16.85285,
   17.00197,
   17.14047,
   17.26711,
   17.38055,
   17.43187,
   17.47935,
   17.52279,
   17.56199,
   17.59675,
   17.62683,
   17.65203,
   17.67209,
   17.68677,
   17.69581,
   17.69892,
   17.69581,
   17.68614,
   17.66957,
   17.64569,
   17.61407,
   17.57421,
   17.5255,
   17.46724,
   17.39856,
   17.31833,
   17.22504,
   17.17287,
   17.11656,
   17.05565,
   16.98956,
   16.91748,
   16.83831,
   16.75032,
   16.65074,
   16.53428,
   16.38796,
   16.13724,
   15.29422,
   14.95576,
   14.7003,
   14.48648,
   14.2989,
   14.12983,
   13.97468,
   13.83049,
   13.69522,
   13.56737,
   13.4458,
   13.32965,
   13.21821,
   13.11092,
   13.0073,
   12.80955,
   12.62244,
   12.44405,
   12.27289,
   12.10773,
   11.94751,
   11.79132,
   11.48768,
   10.89004,
   10.73504,
   10.57258,
   10.48665,
   10.39571,
   10.29692,
   10.18392,
   10.03302,
   9.643912,
   9.47753,
   9.354697,
   9.251361,
   9.159961,
   9.076921,
   9.000203,
   8.92851,
   8.860955,
   8.73585,
   8.621376,
   8.515336,
   8.416236,
   8.322998,
   8.234814,
   8.151055,
   8.071218,
   7.994894,
   7.851475,
   7.718652,
   7.594835,
   7.4788,
   7.369576,
   7.26638,
   7.168565,
   7.07559,
   6.986995,
   6.902388,
   6.821427,
   6.669294,
   6.52862,
   6.397844,
   6.275708,
   6.161183,
   6.053412,
   5.951677,
   5.855366,
   5.763956,
   5.676995,
   5.59409,
   5.439112,
   5.296725,
   5.165116,
   5.042829,
   4.928675,
   4.821676,
   4.721016,
   4.626005,
   4.536061,
   4.450683,
   4.369441,
   4.291962,
   4.147033,
   4.013746,
   3.890421,
   3.775731,
   3.668612,
   3.568198,
   3.473782,
   3.384781,
   3.300707,
   3.221153,
   3.145775,
   3.07428,
   2.941979,
   2.822647,
   2.715084,
   2.618374,
   2.531808,
   2.454831,
   2.387004,
   2.327977,
   2.277474,
   2.235279,
   2.201231,
   2.175213,
   2.157154,
   2.14702,
   2.144816,
   2.150578,
   2.164363,
   2.186243,
   2.216276,
   2.254476,
   2.300757,
   2.354837,
   2.416102,
   2.483372,
   2.554553,
   2.626094,
   2.692197,
   2.720521,
   2.74373,
   2.759942,
   2.766913,
   2.762009,
   2.754179,
   2.74223,
   2.725741,
   2.704281,
   2.677415,
   2.644716,
   2.605771,
   2.560198,
   2.507657,
   2.44787,
   2.380633,
   2.305841,
   2.223499,
   2.133744,
   2.036855,
   1.933265,
   1.823568,
   1.708514,
   1.466072,
   1.214636,
   0.9642445,
   0.8426936,
   0.7252538,
   0.6131,
   0.5073135,
   0.4088701,
   0.3186408,
   0.3186408,
   0.3186408,
   0};
   graph = new TGraph(318,fit1d_FitX_X_X_Norm[mpipi_X]_fx12,fit1d_FitX_X_X_Norm[mpipi_X]_fy12);
   graph->SetName("fit1d_FitX_X_X_Norm[mpipi_X]");
   graph->SetTitle("Projection of Fit1D FitX_X");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12 = new TH1F("Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12","Projection of Fit1D FitX_X",318,0.135976,1.624024);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->SetMinimum(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->SetMaximum(19.46882);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->SetDirectory(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->SetStats(0);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->SetMarkerStyle(20);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitX_X_X_NormoBmpipi_XcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitX_X_X_Norm[mpipi_X]12);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sample==sample::X]_fx3004[60] = {
   0.29,
   0.31,
   0.33,
   0.35,
   0.37,
   0.39,
   0.41,
   0.43,
   0.45,
   0.47,
   0.49,
   0.51,
   0.53,
   0.55,
   0.57,
   0.59,
   0.61,
   0.63,
   0.65,
   0.67,
   0.69,
   0.71,
   0.73,
   0.75,
   0.77,
   0.79,
   0.81,
   0.83,
   0.85,
   0.87,
   0.89,
   0.91,
   0.93,
   0.95,
   0.97,
   0.99,
   1.01,
   1.03,
   1.05,
   1.07,
   1.09,
   1.11,
   1.13,
   1.15,
   1.17,
   1.19,
   1.21,
   1.23,
   1.25,
   1.27,
   1.29,
   1.31,
   1.33,
   1.35,
   1.37,
   1.39,
   1.41,
   1.43,
   1.45,
   1.47};
   Double_t h_ds_1000_Cut[sample==sample::X]_fy3004[60] = {
   -0.5673211,
   -0.2874643,
   -1.535878,
   -0.4106842,
   3.260196,
   4.398265,
   -0.3390781,
   0.9203839,
   2.610573,
   10.93511,
   -2.543167,
   -1.881276,
   -3.199212,
   -0.4528348,
   4.104899,
   1.243666,
   -1.385693,
   4.076197,
   -3.07099,
   0.6548702,
   0.6829362,
   1.542809,
   1.887794,
   3.10002,
   5.341947,
   1.599425,
   -1.471272,
   4.087621,
   2.202163,
   -2.158762,
   0.2168737,
   5.561656,
   2.127367,
   14.49563,
   24.91955,
   15.74906,
   2.470519,
   2.944806,
   1.316474,
   1.49,
   -0.04267123,
   3.384148,
   2.320837,
   5.702229,
   -1.704096,
   7.051836,
   1.022175,
   0.1808237,
   5.954092,
   4.826606,
   5.423402,
   3.598949,
   2.894328,
   0.4644667,
   -0.4264408,
   -0.1135553,
   3.280799,
   5.554813,
   2.187712,
   -1.099167};
   Double_t h_ds_1000_Cut[sample==sample::X]_felx3004[60] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::X]_fely3004[60] = {
   0.4834443,
   0.5531685,
   1.998729,
   1.039409,
   2.198664,
   2.553,
   1.089354,
   2.478678,
   3.02237,
   4.379923,
   2.442486,
   1.409206,
   1.599108,
   1.494009,
   3.151374,
   2.051512,
   2.130407,
   3.384699,
   1.681777,
   2.80549,
   2.799928,
   3.17001,
   3.364529,
   3.047978,
   4.204173,
   3.216671,
   3.060493,
   3.252252,
   3.353088,
   2.995681,
   2.722983,
   3.468043,
   3.19024,
   4.615873,
   5.970608,
   5.452951,
   3.743794,
   3.410919,
   2.313646,
   3.191259,
   2.673511,
   3.117178,
   2.694741,
   3.558326,
   2.116259,
   3.840045,
   2.419134,
   2.025666,
   3.715172,
   3.228452,
   3.394119,
   2.58733,
   2.414979,
   1.765752,
   1.729216,
   1.448355,
   2.311131,
   2.799377,
   1.910803,
   0.7571023};
   Double_t h_ds_1000_Cut[sample==sample::X]_fehx3004[60] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t h_ds_1000_Cut[sample==sample::X]_fehy3004[60] = {
   0.4834443,
   0.5531685,
   1.998729,
   1.039409,
   2.198664,
   2.553,
   1.089354,
   2.478678,
   3.02237,
   4.379923,
   2.442486,
   1.409206,
   1.599108,
   1.494009,
   3.151374,
   2.051512,
   2.130407,
   3.384699,
   1.681777,
   2.80549,
   2.799928,
   3.17001,
   3.364529,
   3.047978,
   4.204173,
   3.216671,
   3.060493,
   3.252252,
   3.353088,
   2.995681,
   2.722983,
   3.468043,
   3.19024,
   4.615873,
   5.970608,
   5.452951,
   3.743794,
   3.410919,
   2.313646,
   3.191259,
   2.673511,
   3.117178,
   2.694741,
   3.558326,
   2.116259,
   3.840045,
   2.419134,
   2.025666,
   3.715172,
   3.228452,
   3.394119,
   2.58733,
   2.414979,
   1.765752,
   1.729216,
   1.448355,
   2.311131,
   2.799377,
   1.910803,
   0.7571023};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_Cut[sample==sample::X]_fx3004,h_ds_1000_Cut[sample==sample::X]_fy3004,h_ds_1000_Cut[sample==sample::X]_felx3004,h_ds_1000_Cut[sample==sample::X]_fehx3004,h_ds_1000_Cut[sample==sample::X]_fely3004,h_ds_1000_Cut[sample==sample::X]_fehy3004);
   grae->SetName("h_ds_1000_Cut[sample==sample::X]");
   grae->SetTitle("Histogram of ds_1000_plot__mpipi_X");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004 = new TH1F("Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004","Histogram of ds_1000_plot__mpipi_X",100,0.16,1.6);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->SetMinimum(-8.758903);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->SetMaximum(34.49462);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->SetStats(0);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleeQeQsamplecLcLXcB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sample==sample::X]3004);
   
   grae->Draw("zp");
   
   TH1D *frame_2dda7010__8 = new TH1D("frame_2dda7010__8","A RooPlot of \"1*m23cp\"",60,0.28,1.48);
   frame_2dda7010__8->SetBinContent(1,32.69239);
   frame_2dda7010__8->SetMinimum(-5);
   frame_2dda7010__8->SetMaximum(50);
   frame_2dda7010__8->SetEntries(1);
   frame_2dda7010__8->SetDirectory(0);
   frame_2dda7010__8->SetStats(0);
   frame_2dda7010__8->SetMarkerStyle(20);
   frame_2dda7010__8->GetXaxis()->SetNdivisions(505);
   frame_2dda7010__8->GetXaxis()->SetLabelFont(132);
   frame_2dda7010__8->GetXaxis()->SetLabelOffset(0.015);
   frame_2dda7010__8->GetXaxis()->SetLabelSize(0.05);
   frame_2dda7010__8->GetXaxis()->SetTitleSize(-1);
   frame_2dda7010__8->GetXaxis()->SetTitleOffset(1);
   frame_2dda7010__8->GetXaxis()->SetTitleFont(132);
   frame_2dda7010__8->GetYaxis()->SetNdivisions(3000511);
   frame_2dda7010__8->GetYaxis()->SetLabelFont(132);
   frame_2dda7010__8->GetYaxis()->SetLabelSize(0.05);
   frame_2dda7010__8->GetYaxis()->SetTitleSize(0.05);
   frame_2dda7010__8->GetYaxis()->SetTitleFont(132);
   frame_2dda7010__8->GetZaxis()->SetLabelFont(132);
   frame_2dda7010__8->GetZaxis()->SetLabelSize(0.05);
   frame_2dda7010__8->GetZaxis()->SetTitleSize(0.05);
   frame_2dda7010__8->GetZaxis()->SetTitleOffset(1);
   frame_2dda7010__8->GetZaxis()->SetTitleFont(132);
   frame_2dda7010__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

